On the mode stability of a self-similar blow-up of Yang--Mills heat flow in five dimensions

We study the spectral stability properties of an explicitly known self-similar blowup profile to the Yang-Mills heat flow on $\mathbb R^5\times SO(5)$ often referred to as the Weinkove solution. We prove that this solution is mode stable in a dynamically evolving DeTurck gauge. To arrive at that result, we first reduce the problem to countably many vector-valued Schr\"odinger operators on the half line. We then proceed by proving uniform estimates for all but finitely many of said operators. The spectra of the remaining operators are studied individually by means of GGMT bounds or by comparison arguments. Two of these operators are distinguished as they have negative eigenvalues originating from symmetries. Among these two there is a scalar operator, previously analyzed by Donninger and Sch\"orkhuber, and an operator acting on a three-dimensional vector bundle. The latter operator's matrix structure prohibits a straightforward supersymmetric removal. To circumvent this, we transform the equation to a Schr\"odinger operator with drift terms to simplify the structure of the eigenfunction. We then develop tools to study such operators and conclude that said operator has no second negative eigenvalue.

==> anc/SO5_operators.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b77a5b20-017a-434d-a41c-1f0494b5185b",
   "metadata": {},
   "source": [
    "This Jupyter notebook accompanies the paper \"On the mode stability of a self-similar blow-up of Yang-Mills heat flow in five dimensions\" by Josef Greilhuber and David Wallauch. It contains the computation of the matrices representing the generator $\\mathbf L$ of linearized Yang--Mills heat flow in certain irreducible components of the space of $\\mathfrak{so}(5)$-valued $1$-forms. The auxiliary file `SO5_utility.py` contains many necessary definitions and is imported first."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "048d84ef-c2c8-4486-a179-5b42ebd2f3c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "from SO5_utility import *"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "367d8f8a-b180-4264-95c1-87493f77635e",
   "metadata": {},
   "source": [
    "The following cells contain the definition of various $SO(5)$-equivariant linear operators constituting the linearized Yang--Mills operator $\\mathbf L$. In terms of the notation from the accompanying paper, $\\mathbf T_1$ is `diff_W`, $\\mathbf T_2$ is `double_commutator` and $\\mathbf T_3, \\mathbf T_4, \\mathbf T_5$ are `curvature_commutator_A`, `curvature_commutator_B` and `curvature_commutator_C`, respectively."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c20a4d7d-9b8c-4a6a-a785-867aa345b8a8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# An SO(5)-invariant differential operator given by F -> [W_j,[W_j,F_i]]dx^i, using Einstein's summation convention.\n",
    "def double_commutator(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([a[j]*a[j]*Psi_int[i]+Psi_int[i]*a[j]*a[j]-2*a[j]*Psi_int[i]*a[j]\n",
    "                           for j in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "                     for i in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6a6cba47-fdba-4d65-bf55-322a6953b4c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# An SO(5)-invariant differential operator given by F -> [W_j,d_j F_i] dx^i, using Einstein's summation convention.\n",
    "def diff_W(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([a[j]*sp.diff(Psi_int[i],x[j])-sp.diff(Psi_int[i],x[j])*a[j]\n",
    "                           for j in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "                     for i in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2f8bb9f7-9e68-4674-b909-972f82f94591",
   "metadata": {},
   "outputs": [],
   "source": [
    "# An SO(5)-invariant differential operator given by F -> [F_j,d_i W_j - d_j W_i - [W_i,W_j]] dx^i, using Einstein's summation convention.\n",
    "def curvature_commutator(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    curvature = [[sp.diff(a[j],x[i]) - sp.diff(a[i],x[j])  - (a[i]*a[j]-a[j]*a[i]) for i in range(sp.shape(Psi)[0])] for j in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([Psi_int[i]*curvature[j][i]-curvature[j][i]*Psi_int[i] for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "04215fc3-02f5-4e7e-a109-0ed78e00f1b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def curvature_commutator_A(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    curvature = [[sp.diff(a[j],x[i]) - sp.diff(a[i],x[j]) for i in range(sp.shape(Psi)[0])] for j in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([Psi_int[i]*curvature[j][i]-curvature[j][i]*Psi_int[i] for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3cfa5feb-5cf5-4974-b33e-c72be963e5ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "def curvature_commutator_B(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    curvature = [[x[i]*a[j] - x[j]*a[i] for i in range(sp.shape(Psi)[0])] for j in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([Psi_int[i]*curvature[j][i]-curvature[j][i]*Psi_int[i] for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "7fa3fdfa-428a-46ab-be47-9d7fea224465",
   "metadata": {},
   "outputs": [],
   "source": [
    "def curvature_commutator_C(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = [sp.Matrix(A[1][0,0][0,0][0][i]) for i in range(sp.shape(Psi)[0])]\n",
    "    curvature = [[(a[i]*a[j]-a[j]*a[i]) for i in range(sp.shape(Psi)[0])] for j in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([Psi_int[i]*curvature[j][i]-curvature[j][i]*Psi_int[i] for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "40f51f9e-2f79-4d21-94b4-4144e7f3d95b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def form_rdr(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([x[i]*sp.diff(Psi_int[j],x[i]) for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "d3f023ea-e7bc-4d2e-af69-d9f4bcfd4db2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def form_Laplacian(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    return sp.Array([sum([sp.diff(Psi_int[j],(x[i],2)) for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b6673c4f-afb0-4552-af9d-f9bf5dfabea8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def form_angular_Laplacian(Psi):\n",
    "    dimension = 5\n",
    "    normsquared = (x[0]**2+x[1]**2+x[2]**2+x[3]**2+x[4]**2)\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    laplace_Psi = sp.Array([sum([sp.diff(Psi_int[j],(x[i],2)) for i in range(sp.shape(Psi)[0])],sp.zeros(sp.shape(Psi)[0])).tolist()\n",
    "            for j in range(sp.shape(Psi)[0])])\n",
    "    return laplace_Psi - form_rdr(form_rdr(Psi)) - (dimension-2) * form_rdr(Psi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a02a166c-2c70-499f-af55-477d59c6f295",
   "metadata": {},
   "outputs": [],
   "source": [
    "def curvature_form(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    curvature = [[sp.diff(Psi_int[j],x[i]) - sp.diff(Psi_int[i],x[j])  + (Psi_int[i]*Psi_int[j]-Psi_int[j]*Psi_int[i]) for i in range(sp.shape(Psi)[0])] for j in range(sp.shape(Psi)[0])]\n",
    "    return curvature"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1e75af9e-bd13-4cfe-8682-955cebc9ba55",
   "metadata": {},
   "source": [
    "The following two cells contain two instances of the entire operator $\\mathbf L$. The first instance is line-by-line identical to the definition from the accompanying paper, while the second one references its decomposition into the constituent operators $\\mathbf T_1,\\ldots,\\mathbf T_5$. One can check that the two yield identical results to rule out bugs in the definition of $\\mathbf T_1,\\ldots,\\mathbf T_5$ in this file."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "8fdb67de-82fc-4cef-b6f7-ae6f1e1c9080",
   "metadata": {},
   "outputs": [],
   "source": [
    "def full_linear_operator(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = sp.sqrt(6)/4\n",
    "    b = sp.simplify(sp.Integer(9) - sp.Integer(7)*sp.sqrt(6)/2)\n",
    "    W = sp.Array([(A[1][0,0][0,0][0][j]/(a*normsquared+b)).tolist() for j in range(5)])\n",
    "    Omega = curvature_form(W)\n",
    "    comm_Omega = sp.Array([sum([Psi_int[i]*Omega[j][i]-Omega[j][i]*Psi_int[i] for i in range(5)],sp.zeros(5)).tolist() for j in range(5)])\n",
    "    return form_Laplacian(Psi)-1/2*form_rdr(Psi)-1/2*Psi+2/(a*normsquared+b)*diff_W(Psi)+1/(a*normsquared+b)**2*double_commutator(Psi)+2*comm_Omega"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f084126e-fe55-46c2-9ee5-bc56df193376",
   "metadata": {},
   "outputs": [],
   "source": [
    "def reduced_linear_operator(Psi):\n",
    "    Psi_int = [sp.Matrix(Psi[i]) for i in range(sp.shape(Psi)[0])]\n",
    "    a = sp.sqrt(6)/4\n",
    "    b = sp.simplify(sp.Integer(9) - sp.Integer(7)*sp.sqrt(6)/2)\n",
    "    W = sp.Array([(A[1][0,0][0,0][0][j]/(a*normsquared+b)).tolist() for j in range(5)])\n",
    "    Omega = curvature_form(W)\n",
    "    comm_Omega = sp.Array([sum([Psi_int[i]*Omega[j][i]-Omega[j][i]*Psi_int[i] for i in range(5)],sp.zeros(5)).tolist() for j in range(5)])\n",
    "    return (form_Laplacian(Psi)-1/2*form_rdr(Psi)-1/2*Psi\n",
    "            +2/(a*normsquared+b)*diff_W(Psi)+1/(a*normsquared+b)**2*double_commutator(Psi)\n",
    "            +2/(a*normsquared+b)**2*(-2*a*curvature_commutator_C(Psi)+curvature_commutator_B(Psi)+(a*normsquared+b)*curvature_commutator_A(Psi)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f2d01028-4223-447c-9307-f89e73322bb9",
   "metadata": {},
   "source": [
    "For homogenization, it is useful to keep a transparent shorthand for $|x|^2$ in the code."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "4ec1a9ab-222a-4080-93cf-84d42ea79f35",
   "metadata": {},
   "outputs": [],
   "source": [
    "normsquared = (x[0]**2+x[1]**2+x[2]**2+x[3]**2+x[4]**2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5395898e-3d8b-427d-9d4e-7047f241453b",
   "metadata": {},
   "source": [
    "To compute the matrices representing the action of $\\mathbf L$ on a particular weight space, we first need to load a basis of the respective weight space. This is done by uncommenting one of the lines below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f720967e-1733-42c2-99fb-e7989678cb0f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# --- This basis collects all odd degree components of highest weight (0,0) ---\n",
    "#basis = [A[1][0,0][0,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (1,0) ---\n",
    "#basis = [V[1,0][1,0][0],I*A[2][1,0][1,0][0],C[2][1,0][1,0][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (1,0) ---\n",
    "#basis = [B[1][1,0][1,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (1,1) ---\n",
    "#basis = [V[1,1][1,1][0],B[2][1,1][1,1][0],C[2][1,1][1,1][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (1,1) ---\n",
    "#basis = [A[1][1,1][1,1][0],B[1][1,1][1,1][0],sp.I*C[1][1,1][1,1][0],sp.I*C[3][1,1][1,1][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (2,0) ---\n",
    "#basis = [B[2][2,0][2,0][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (2,0) ---\n",
    "#basis = [A[1][2,0][2,0][0],sp.I*C[1][2,0][2,0][0],A[3][2,0][2,0][0],sp.I*C[3][2,0][2,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (2,1) ---\n",
    "#basis = [sp.I*V[2,1][2,1][0],sp.I*A[2][2,1][2,1][0],B[2][2,1][2,1][0],C[2][2,1][2,1][0],sp.I*C[2][2,1][2,1][1],sp.I*C[4][2,1][2,1][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (2,1) --- ---\n",
    "#basis = [B[1][2,1][2,1][0],sp.I*C[1][2,1][2,1][0],sp.I*B[3][2,1][2,1][0],sp.I*C[3][2,1][2,1][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (2,2) ---\n",
    "#basis = [C[2][2,2][2,2][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (2,2) ---\n",
    "#basis = [C[1][2,2][2,2][0],C[3][2,2][2,2][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (3,0) ---\n",
    "#basis = [A[2][3,0][3,0][0],C[2][3,0][3,0][0],A[4][3,0][3,0][0],C[4][3,0][3,0][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (3,0) ---\n",
    "#basis = [B[3][3,0][3,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (3,1) ---\n",
    "#basis = [B[2][3,1][3,1][0],C[2][3,1][3,1][0],sp.I*B[4][3,1][3,1][0],C[4][3,1][3,1][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (3,1) ---\n",
    "#basis = [C[1][3,1][3,1][0],A[3][3,1][3,1][0],sp.I*B[3][3,1][3,1][0],C[3][3,1][3,1][0],C[3][3,1][3,1][1],C[5][3,1][3,1][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (3,2) ---\n",
    "#basis = [C[2][3,2][3,2][0],C[4][3,2][3,2][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (3,2) ---\n",
    "#basis = [C[3][3,2][3,2][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (4,0) ---\n",
    "#basis = [B[4][4,0][4,0][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (4,0) ---\n",
    "#basis = [A[3][4,0][4,0][0],C[3][4,0][4,0][0],A[5][4,0][4,0][0],C[5][4,0][4,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (4,1) ---\n",
    "#basis = [C[2][4,1][4,1][0],A[4][4,1][4,1][0],B[4][4,1][4,1][0],C[4][4,1][4,1][0],C[4][4,1][4,1][1],C[6][4,1][4,1][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (4,1) ---\n",
    "#basis = [B[3][4,1][4,1][0],C[3][4,1][4,1][0],sp.I*B[5][4,1][4,1][0],C[5][4,1][4,1][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (4,2) ---\n",
    "#basis = [C[4][4,2][4,2][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (4,2) ---\n",
    "#basis = [C[3][4,2][4,2][0],C[5][4,2][4,2][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (5,0) ---\n",
    "#basis = [B[5][5,0][5,0][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (5,0) ---\n",
    "#basis = [A[4][5,0][5,0][0],C[4][5,0][5,0][0],A[6][5,0][5,0][0],C[6][5,0][5,0][0]]\n",
    "\n",
    "# --- This basis collects all odd degree components of highest weight (5,1) ---\n",
    "#basis = [C[3][5,1][5,1][0],A[5][5,1][5,1][0],B[5][5,1][5,1][0],C[5][5,1][5,1][0],C[5][5,1][5,1][1],C[7][5,1][5,1][0]]\n",
    "\n",
    "# --- This basis collects all even degree components of highest weight (5,1) ---\n",
    "#basis = [B[4][5,1][5,1][0],C[4][5,1][5,1][0],sp.I*B[6][5,1][5,1][0],C[6][5,1][5,1][0]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "34ed09b8-4a5a-4819-bf28-5f49433eaa0a",
   "metadata": {},
   "source": [
    "The following cell contains the bulk of the computational work: Each matrix $T_j$ is computed by applying the operator $\\mathbf T_j$ to each basis element and then taking the normalized inner product\n",
    "$$ \\left\\langle v_k, T_j v_{k'} \\right\\rangle \\| v_k \\|^{-1} \\| v_{k'} \\|^{-1}.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "23f6526e-10ad-46f3-830b-7b4558cb1e86",
   "metadata": {},
   "outputs": [],
   "source": [
    "t1 = get_coeffs_of_invariant_operator(diff_W,basis) #has weight f, scales with 1\n",
    "t2 = get_coeffs_of_invariant_operator(double_commutator,basis) #has weight f^2, scales with r^2\n",
    "t3 = get_coeffs_of_invariant_operator(curvature_commutator_A,basis) #has weight f, scales with 1\n",
    "t4 = get_coeffs_of_invariant_operator(curvature_commutator_B,basis) #has weight f', scales with r^2\n",
    "t5 = get_coeffs_of_invariant_operator(curvature_commutator_C,basis) #has weight f^2, scales with r^2\n",
    "#t6 = get_coeffs_of_invariant_operator(form_angular_Laplacian,basis)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08a85b24-0395-4bc4-abae-083124341d7c",
   "metadata": {},
   "source": [
    "The result of the computation is printed in a way that allows for easy copying into a python dictionary. A powerful check against miscomputations and bugs is provided by the eigenvalues of $T_1,\\ldots,T_5$, computed abstractly in the accompanying paper:\n",
    "$$ \\mathrm{spec}(\\mathbf T_1) \\in \\{\\ell+3,-2,-3,-\\ell\\}, \\ \\mathrm{spec}(\\mathbf T_2) \\in \\{-2,-3\\}, \\ \\mathrm{spec}(\\mathbf T_3) \\in \\{6,4,-2\\}, \\ \\mathrm{spec}(\\mathbf T_4) \\in \\{\\pm \\sqrt{3},\\pm \\sqrt{2},0\\}, \\ \\mathrm{spec}(\\mathbf T_5) \\in \\{1,0,-1,-2,-3\\}.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "0212cb7e-f5e0-484c-a337-3a63e02c69f1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\t(3, 1) : {\n",
      "\t\t\"odd\" : {\n",
      "\t\t\t1 : sp.Matrix([[-1, 0, 0, 0, 0, 0], [0, 3/4, 2*sp.sqrt(15)/3, -23*sp.sqrt(2226)/1272, 3*sp.sqrt(40810)/424, 0], [0, 2*sp.sqrt(15)/3, 4/3, -4*sp.sqrt(3710)/159, -2*sp.sqrt(24486)/159, 0], [0, -23*sp.sqrt(2226)/1272, -4*sp.sqrt(3710)/159, 6029/1272, -49*sp.sqrt(165)/1272, 0], [0, 3*sp.sqrt(40810)/424, -2*sp.sqrt(24486)/159, -49*sp.sqrt(165)/1272, 499/424, 0], [0, 0, 0, 0, 0, 8]]),\n",
      "\t\t\t2 : sp.Matrix([[-17/7, -sp.sqrt(14)/21, -sp.sqrt(210)/63, 2*sp.sqrt(159)/63, 0, 0], [-sp.sqrt(14)/21, -9/4, 0, 9*sp.sqrt(2226)/2968, 5*sp.sqrt(40810)/4664, -sp.sqrt(385)/66], [-sp.sqrt(210)/63, 0, -8/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [2*sp.sqrt(159)/63, 9*sp.sqrt(2226)/2968, -sp.sqrt(3710)/1113, -22609/8904, 91*sp.sqrt(165)/4664, 7*sp.sqrt(17490)/20988], [0, 5*sp.sqrt(40810)/4664, sp.sqrt(24486)/583, 91*sp.sqrt(165)/4664, -11987/4664, 57*sp.sqrt(106)/2332], [0, -sp.sqrt(385)/66, 2*sp.sqrt(231)/99, 7*sp.sqrt(17490)/20988, 57*sp.sqrt(106)/2332, -28/11]]),\n",
      "\t\t\t3 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 6, 0, 0, 0, 0], [0, 0, 4, 0, 0, 0], [0, 0, 0, -2, 0, 0], [0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -2]]),\n",
      "\t\t\t4 : sp.Matrix([[-4/7, 2*sp.sqrt(14)/21, -sp.sqrt(210)/63, 34*sp.sqrt(159)/3339, 2*sp.sqrt(2915)/159, 0], [2*sp.sqrt(14)/21, 3/2, 0, -9*sp.sqrt(2226)/1484, -5*sp.sqrt(40810)/2332, sp.sqrt(385)/33], [-sp.sqrt(210)/63, 0, 4/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [34*sp.sqrt(159)/3339, -9*sp.sqrt(2226)/1484, -sp.sqrt(3710)/1113, -809/4452, -29*sp.sqrt(165)/2332, 35*sp.sqrt(17490)/10494], [2*sp.sqrt(2915)/159, -5*sp.sqrt(40810)/2332, sp.sqrt(24486)/583, -29*sp.sqrt(165)/2332, -1883/2332, 7*sp.sqrt(106)/3498], [0, sp.sqrt(385)/33, 2*sp.sqrt(231)/99, 35*sp.sqrt(17490)/10494, 7*sp.sqrt(106)/3498, -14/11]]),\n",
      "\t\t\t5 : sp.Matrix([[3/7, 2*sp.sqrt(14)/21, -sp.sqrt(210)/63, 34*sp.sqrt(159)/3339, 2*sp.sqrt(2915)/159, 0], [2*sp.sqrt(14)/21, -3/2, 0, -9*sp.sqrt(2226)/1484, -5*sp.sqrt(40810)/2332, sp.sqrt(385)/33], [-sp.sqrt(210)/63, 0, -2/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [34*sp.sqrt(159)/3339, -9*sp.sqrt(2226)/1484, -sp.sqrt(3710)/1113, 3643/4452, -29*sp.sqrt(165)/2332, 35*sp.sqrt(17490)/10494], [2*sp.sqrt(2915)/159, -5*sp.sqrt(40810)/2332, sp.sqrt(24486)/583, -29*sp.sqrt(165)/2332, 449/2332, 7*sp.sqrt(106)/3498], [0, sp.sqrt(385)/33, 2*sp.sqrt(231)/99, 35*sp.sqrt(17490)/10494, 7*sp.sqrt(106)/3498, -3/11]])\n",
      "\t\t},\n",
      "\t},\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{-1: 1, 6: 1, 3: 1, 2: 1, -3: 1, 8: 1}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{-2: 3, -3: 3}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{-2: 4, 6: 1, 4: 1}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{-sqrt(3): 1, sqrt(3): 1, -sqrt(2): 1, sqrt(2): 1, 0: 2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{-1: 1, -2: 1, 1: 2, 0: 2}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def coeff_format(t):\n",
    "    return \"sp.\"+str(t).replace('sqrt', 'sp.sqrt')\n",
    "\n",
    "#print(coeff_format(t1))\n",
    "#print(coeff_format(t2))\n",
    "#print(coeff_format(t3))\n",
    "#print(coeff_format(t4))\n",
    "#print(coeff_format(t5))\n",
    "\n",
    "highest_weight = (3,1)\n",
    "parity = \"odd\"\n",
    "\n",
    "print(\"\\t\"+str(highest_weight)+\" : {\\n\"+\n",
    "      \"\\t\\t\\\"\"+parity+\"\\\" : {\\n\"+\n",
    "      \"\\t\\t\\t1 : \"+coeff_format(t1)+\",\\n\"+\n",
    "      \"\\t\\t\\t2 : \"+coeff_format(t2)+\",\\n\"+\n",
    "      \"\\t\\t\\t3 : \"+coeff_format(t3)+\",\\n\"+\n",
    "      \"\\t\\t\\t4 : \"+coeff_format(t4)+\",\\n\"+\n",
    "      \"\\t\\t\\t5 : \"+coeff_format(t5)+\"\\n\"+\n",
    "      \"\\t\\t},\\n\"+\n",
    "      \"\\t},\"\n",
    "     )\n",
    "\n",
    "display(t1.eigenvals())\n",
    "display(t2.eigenvals())\n",
    "display(t3.eigenvals())\n",
    "display(t4.eigenvals())\n",
    "display(t5.eigenvals())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "60d88b73-83f5-47e5-a41b-9d2a9ad4db6c",
   "metadata": {},
   "source": [
    "We recall the definition of the constants $a$ and $b$ from the paper. Then, the matrices $A_\\lambda$ and $B_\\lambda$ are computed according to the formulae $$A_\\lambda = 2 a T_1 + T_2 + 2 a T_3 - 4 a T_4 + 2 T_5,$$ $$B_\\lambda = 2 b T_1 + 2 b T_3,$$ derived in the accompanying paper. To avoid collision with the dictionary $\\mathbf A$, $\\mathbf B$ and $\\mathbf C$ containing the highest weight bases, the matrices are here denoted by `m2` for $A_\\lambda$ and `m0` for $B_\\lambda$, respectively. The result is displayed and printed in formats amenable to copying into Mathematica and LaTex documents."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "24b2be2f-34d9-4f9f-9c4f-7bcdea277e8d",
   "metadata": {},
   "outputs": [],
   "source": [
    "pa = sp.sqrt(6)/4\n",
    "pb = sp.simplify(sp.Integer(9) - sp.Integer(7)*sp.sqrt(3)/sp.sqrt(2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2ead05ed-7f74-4597-bde1-7c04218c865e",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'pa' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[31m---------------------------------------------------------------------------\u001b[39m",
      "\u001b[31mNameError\u001b[39m                                 Traceback (most recent call last)",
      "\u001b[36mCell\u001b[39m\u001b[36m \u001b[39m\u001b[32mIn[1]\u001b[39m\u001b[32m, line 1\u001b[39m\n\u001b[32m----> \u001b[39m\u001b[32m1\u001b[39m m2 = \u001b[32m2\u001b[39m*pa*t1+t2+\u001b[32m2\u001b[39m*pa*t3-\u001b[32m4\u001b[39m*pa*t4+\u001b[32m2\u001b[39m*t5\n\u001b[32m      2\u001b[39m m0 = \u001b[32m2\u001b[39m*pb*t1+\u001b[32m2\u001b[39m*pb*t3\n\u001b[32m      3\u001b[39m \n\u001b[32m      4\u001b[39m display(sp.expand(m0))\n",
      "\u001b[31mNameError\u001b[39m: name 'pa' is not defined"
     ]
    }
   ],
   "source": [
    "m2 = 2*pa*t1+t2+2*pa*t3-4*pa*t4+2*t5\n",
    "m0 = 2*pb*t1+2*pb*t3\n",
    "\n",
    "display(sp.expand(m0))\n",
    "display(sp.expand(m2))\n",
    "\n",
    "print(sp.latex(sp.expand(m0)))\n",
    "print(sp.latex(sp.expand(m2)))\n",
    "\n",
    "print(mathematica_print(sp.expand(m0)))\n",
    "print(mathematica_print(sp.expand(m2)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c0da61b6-1b29-431a-9491-bebc28ba8d05",
   "metadata": {},
   "source": [
    "In the remaining cells of this notebook, we record the computed matrices $T_1,\\ldots,T_5$ for various weights and parities for later use, and print the eigenvalues of these matrices as a check against bugs in the computation of $T_j$, and therefore also the computation of the highest weight basis elements."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "beb11a68-ec5d-427a-bf19-3bc6a9e51790",
   "metadata": {},
   "outputs": [],
   "source": [
    "T = {\n",
    "    (0, 0) : {\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[3]]),\n",
    "\t\t\t2 : sp.Matrix([[-3]]),\n",
    "\t\t\t3 : sp.Matrix([[6]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-3]]),\n",
    "\t\t},\n",
    "\t},\n",
    "    (1, 0) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[0, 0, 0], [0, 15/4, -sp.sqrt(15)/4], [0, -sp.sqrt(15)/4, 17/4]]),\n",
    "\t\t\t2 : sp.Matrix([[-12/5, -3/10, sp.sqrt(15)/10], [-3/10, -57/20, -sp.sqrt(15)/20], [sp.sqrt(15)/10, -sp.sqrt(15)/20, -11/4]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0], [0, 6, 0], [0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[6/5, -3/5, -sp.sqrt(15)/5], [-3/5, 3/10, sp.sqrt(15)/10], [-sp.sqrt(15)/5, sp.sqrt(15)/10, -3/2]]),\n",
    "\t\t\t5 : sp.Matrix([[-9/5, -3/5, -sp.sqrt(15)/5], [-3/5, -27/10, sp.sqrt(15)/10], [-sp.sqrt(15)/5, sp.sqrt(15)/10, -1/2]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[4]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-2]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (1, 1) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[0, 0, 0], [0, 10/3, 2*sp.sqrt(5)/3], [0, 2*sp.sqrt(5)/3, 11/3]]),\n",
    "\t\t\t2 : sp.Matrix([[-12/5, -2*sp.sqrt(6)/15, -sp.sqrt(30)/15], [-2*sp.sqrt(6)/15, -34/15, -2*sp.sqrt(5)/15], [-sp.sqrt(30)/15, -2*sp.sqrt(5)/15, -7/3]]),\n",
    "\t\t\t3 : sp.Matrix([[4, 0, 0], [0, 4, 0], [0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[4/5, 4*sp.sqrt(6)/15, -sp.sqrt(30)/15], [4*sp.sqrt(6)/15, 8/15, -2*sp.sqrt(5)/15], [-sp.sqrt(30)/15, -2*sp.sqrt(5)/15, -4/3]]),\n",
    "\t\t\t5 : sp.Matrix([[-6/5, 4*sp.sqrt(6)/15, -sp.sqrt(30)/15], [4*sp.sqrt(6)/15, -22/15, -2*sp.sqrt(5)/15], [-sp.sqrt(30)/15, -2*sp.sqrt(5)/15, -1/3]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[3/4, sp.sqrt(2), sp.sqrt(7)/4, 0], [sp.sqrt(2), 4/3, -sp.sqrt(14)/3, 0], [sp.sqrt(7)/4, -sp.sqrt(14)/3, 23/12, 0], [0, 0, 0, 6]]),\n",
    "\t\t\t2 : sp.Matrix([[-9/4, 0, 3*sp.sqrt(7)/28, -sp.sqrt(21)/14], [0, -8/3, 2*sp.sqrt(14)/21, sp.sqrt(42)/21], [3*sp.sqrt(7)/28, 2*sp.sqrt(14)/21, -211/84, 5*sp.sqrt(3)/42], [-sp.sqrt(21)/14, sp.sqrt(42)/21, 5*sp.sqrt(3)/42, -18/7]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0, 0], [0, 4, 0, 0], [0, 0, -2, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[3/2, 0, -3*sp.sqrt(7)/14, sp.sqrt(21)/7], [0, 4/3, 2*sp.sqrt(14)/21, sp.sqrt(42)/21], [-3*sp.sqrt(7)/14, 2*sp.sqrt(14)/21, -59/42, sp.sqrt(3)/21], [sp.sqrt(21)/7, sp.sqrt(42)/21, sp.sqrt(3)/21, -10/7]]),\n",
    "\t\t\t5 : sp.Matrix([[-3/2, 0, -3*sp.sqrt(7)/14, sp.sqrt(21)/7], [0, -2/3, 2*sp.sqrt(14)/21, sp.sqrt(42)/21], [-3*sp.sqrt(7)/14, 2*sp.sqrt(14)/21, -17/42, sp.sqrt(3)/21], [sp.sqrt(21)/7, sp.sqrt(42)/21, sp.sqrt(3)/21, -3/7]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (2, 0) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[4]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-2]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-3/4, sp.sqrt(15)/4, 0, 0], [sp.sqrt(15)/4, 11/4, 0, 0], [0, 0, 9/2, 3/2], [0, 0, 3/2, 9/2]]),\n",
    "\t\t\t2 : sp.Matrix([[-69/28, -sp.sqrt(15)/28, -3*sp.sqrt(10)/28, -3*sp.sqrt(10)/28], [-sp.sqrt(15)/28, -83/28, sp.sqrt(6)/28, sp.sqrt(6)/28], [-3*sp.sqrt(10)/28, sp.sqrt(6)/28, -39/14, 3/14], [-3*sp.sqrt(10)/28, sp.sqrt(6)/28, 3/14, -39/14]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0, 0], [0, -2, 0, 0], [0, 0, 6, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[15/14, sp.sqrt(15)/14, -3*sp.sqrt(10)/14, 3*sp.sqrt(10)/14], [sp.sqrt(15)/14, -3/14, -sp.sqrt(6)/14, -3*sp.sqrt(6)/14], [-3*sp.sqrt(10)/14, -sp.sqrt(6)/14, 3/7, -3/7], [3*sp.sqrt(10)/14, -3*sp.sqrt(6)/14, -3/7, -9/7]]),\n",
    "\t\t\t5 : sp.Matrix([[-27/14, sp.sqrt(15)/14, -3*sp.sqrt(10)/14, 3*sp.sqrt(10)/14], [sp.sqrt(15)/14, 11/14, -sp.sqrt(6)/14, -3*sp.sqrt(6)/14], [-3*sp.sqrt(10)/14, -sp.sqrt(6)/14, -18/7, -3/7], [3*sp.sqrt(10)/14, -3*sp.sqrt(6)/14, -3/7, -2/7]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (2, 1) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[0, 0, 0, 0, 0, 0], [0, 3/4, -2, 7*sp.sqrt(2)/16, 3*sp.sqrt(30)/16, 0], [0, -2, 4/3, 4*sp.sqrt(2)/3, 0, 0], [0, 7*sp.sqrt(2)/16, 4*sp.sqrt(2)/3, 193/96, -9*sp.sqrt(15)/32, 0], [0, 3*sp.sqrt(30)/16, 0, -9*sp.sqrt(15)/32, 125/32, 0], [0, 0, 0, 0, 0, 7]]),\n",
    "\t\t\t2 : sp.Matrix([[-12/5, -sp.sqrt(105)/70, 2*sp.sqrt(105)/105, 13*sp.sqrt(210)/840, -27*sp.sqrt(14)/280, 0], [-sp.sqrt(105)/70, -9/4, 0, 3*sp.sqrt(2)/16, sp.sqrt(30)/240, sp.sqrt(42)/21], [2*sp.sqrt(105)/105, 0, -8/3, -sp.sqrt(2)/6, -sp.sqrt(30)/30, sp.sqrt(42)/21], [13*sp.sqrt(210)/840, 3*sp.sqrt(2)/16, -sp.sqrt(2)/6, -227/96, -11*sp.sqrt(15)/480, -sp.sqrt(21)/21], [-27*sp.sqrt(14)/280, sp.sqrt(30)/240, -sp.sqrt(30)/30, -11*sp.sqrt(15)/480, -3979/1440, -sp.sqrt(35)/63], [0, sp.sqrt(42)/21, sp.sqrt(42)/21, -sp.sqrt(21)/21, -sp.sqrt(35)/63, -23/9]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 6, 0, 0, 0, 0], [0, 0, 4, 0, 0, 0], [0, 0, 0, -2, 0, 0], [0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[-2/5, sp.sqrt(105)/35, 2*sp.sqrt(105)/105, 17*sp.sqrt(210)/420, 9*sp.sqrt(14)/140, 0], [sp.sqrt(105)/35, 3/2, 0, -3*sp.sqrt(2)/8, -sp.sqrt(30)/120, -2*sp.sqrt(42)/21], [2*sp.sqrt(105)/105, 0, 4/3, -sp.sqrt(2)/6, -sp.sqrt(30)/30, sp.sqrt(42)/21], [17*sp.sqrt(210)/420, -3*sp.sqrt(2)/8, -sp.sqrt(2)/6, -43/48, -19*sp.sqrt(15)/240, -sp.sqrt(21)/21], [9*sp.sqrt(14)/140, -sp.sqrt(30)/120, -sp.sqrt(30)/30, -19*sp.sqrt(15)/240, -49/240, sp.sqrt(35)/21], [0, -2*sp.sqrt(42)/21, sp.sqrt(42)/21, -sp.sqrt(21)/21, sp.sqrt(35)/21, -4/3]]),\n",
    "\t\t\t5 : sp.Matrix([[3/5, sp.sqrt(105)/35, 2*sp.sqrt(105)/105, 17*sp.sqrt(210)/420, 9*sp.sqrt(14)/140, 0], [sp.sqrt(105)/35, -3/2, 0, -3*sp.sqrt(2)/8, -sp.sqrt(30)/120, -2*sp.sqrt(42)/21], [2*sp.sqrt(105)/105, 0, -2/3, -sp.sqrt(2)/6, -sp.sqrt(30)/30, sp.sqrt(42)/21], [17*sp.sqrt(210)/420, -3*sp.sqrt(2)/8, -sp.sqrt(2)/6, 5/48, -19*sp.sqrt(15)/240, -sp.sqrt(21)/21], [9*sp.sqrt(14)/140, -sp.sqrt(30)/120, -sp.sqrt(30)/30, -19*sp.sqrt(15)/240, 191/240, sp.sqrt(35)/21], [0, -2*sp.sqrt(42)/21, sp.sqrt(42)/21, -sp.sqrt(21)/21, sp.sqrt(35)/21, -1/3]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-2/3, 2*sp.sqrt(2)/3, 0, 0], [2*sp.sqrt(2)/3, 5/3, 0, 0], [0, 0, 4, -2], [0, 0, -2, 4]]),\n",
    "\t\t\t2 : sp.Matrix([[-50/21, 2*sp.sqrt(2)/21, 4*sp.sqrt(3)/21, -4*sp.sqrt(3)/21], [2*sp.sqrt(2)/21, -43/21, -sp.sqrt(6)/21, sp.sqrt(6)/21], [4*sp.sqrt(3)/21, -sp.sqrt(6)/21, -16/7, 2/7], [-4*sp.sqrt(3)/21, sp.sqrt(6)/21, 2/7, -16/7]]),\n",
    "\t\t\t3 : sp.Matrix([[4, 0, 0, 0], [0, -2, 0, 0], [0, 0, 4, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[16/21, 2*sp.sqrt(2)/21, -8*sp.sqrt(3)/21, -4*sp.sqrt(3)/21], [2*sp.sqrt(2)/21, -4/21, -sp.sqrt(6)/21, 4*sp.sqrt(6)/21], [-8*sp.sqrt(3)/21, -sp.sqrt(6)/21, 4/7, 2/7], [-4*sp.sqrt(3)/21, 4*sp.sqrt(6)/21, 2/7, -8/7]]),\n",
    "\t\t\t5 : sp.Matrix([[-26/21, 2*sp.sqrt(2)/21, -8*sp.sqrt(3)/21, -4*sp.sqrt(3)/21], [2*sp.sqrt(2)/21, 17/21, -sp.sqrt(6)/21, 4*sp.sqrt(6)/21], [-8*sp.sqrt(3)/21, -sp.sqrt(6)/21, -10/7, 2/7], [-4*sp.sqrt(3)/21, 4*sp.sqrt(6)/21, 2/7, -1/7]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (2, 2) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[-2]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[1]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-1, 0], [0, 6]]),\n",
    "\t\t\t2 : sp.Matrix([[-17/7, 2*sp.sqrt(3)/7], [2*sp.sqrt(3)/7, -18/7]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0], [0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[0, 0], [0, 0]]),\n",
    "\t\t\t5 : sp.Matrix([[1, 0], [0, 1]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (3, 0) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-3/2, 3/2, 0, 0], [3/2, 5/2, 0, 0], [0, 0, 21/4, 3*sp.sqrt(7)/4], [0, 0, 3*sp.sqrt(7)/4, 19/4]]),\n",
    "\t\t\t2 : sp.Matrix([[-5/2, -1/6, -sp.sqrt(2)/4, -sp.sqrt(14)/12], [-1/6, -53/18, sp.sqrt(2)/12, sp.sqrt(14)/36], [-sp.sqrt(2)/4, sp.sqrt(2)/12, -11/4, sp.sqrt(7)/12], [-sp.sqrt(14)/12, sp.sqrt(14)/36, sp.sqrt(7)/12, -101/36]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0, 0], [0, -2, 0, 0], [0, 0, 6, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[1, 1/3, -sp.sqrt(2)/2, sp.sqrt(14)/6], [1/3, -1/3, -sp.sqrt(2)/6, -sp.sqrt(14)/6], [-sp.sqrt(2)/2, -sp.sqrt(2)/6, 1/2, -sp.sqrt(7)/6], [sp.sqrt(14)/6, -sp.sqrt(14)/6, -sp.sqrt(7)/6, -7/6]]),\n",
    "\t\t\t5 : sp.Matrix([[-2, 1/3, -sp.sqrt(2)/2, sp.sqrt(14)/6], [1/3, 2/3, -sp.sqrt(2)/6, -sp.sqrt(14)/6], [-sp.sqrt(2)/2, -sp.sqrt(2)/6, -5/2, -sp.sqrt(7)/6], [sp.sqrt(14)/6, -sp.sqrt(14)/6, -sp.sqrt(7)/6, -1/6]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[4]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-2]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (3, 1) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-4/3, 2*sp.sqrt(5)/3, 0, 0], [2*sp.sqrt(5)/3, 4/3, 0, 0], [0, 0, 14/3, -2*sp.sqrt(14)/3], [0, 0, -2*sp.sqrt(14)/3, 13/3]]),\n",
    "\t\t\t2 : sp.Matrix([[-64/27, 2*sp.sqrt(5)/27, 4*sp.sqrt(5)/27, -sp.sqrt(70)/27], [2*sp.sqrt(5)/27, -56/27, -4/27, sp.sqrt(14)/27], [4*sp.sqrt(5)/27, -4/27, -62/27, 2*sp.sqrt(14)/27], [-sp.sqrt(70)/27, sp.sqrt(14)/27, 2*sp.sqrt(14)/27, -61/27]]),\n",
    "\t\t\t3 : sp.Matrix([[4, 0, 0, 0], [0, -2, 0, 0], [0, 0, 4, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[20/27, 2*sp.sqrt(5)/27, -8*sp.sqrt(5)/27, -sp.sqrt(70)/27], [2*sp.sqrt(5)/27, -8/27, -4/27, 4*sp.sqrt(14)/27], [-8*sp.sqrt(5)/27, -4/27, 16/27, 2*sp.sqrt(14)/27], [-sp.sqrt(70)/27, 4*sp.sqrt(14)/27, 2*sp.sqrt(14)/27, -28/27]]),\n",
    "\t\t\t5 : sp.Matrix([[-34/27, 2*sp.sqrt(5)/27, -8*sp.sqrt(5)/27, -sp.sqrt(70)/27], [2*sp.sqrt(5)/27, 19/27, -4/27, 4*sp.sqrt(14)/27], [-8*sp.sqrt(5)/27, -4/27, -38/27, 2*sp.sqrt(14)/27], [-sp.sqrt(70)/27, 4*sp.sqrt(14)/27, 2*sp.sqrt(14)/27, -1/27]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-1, 0, 0, 0, 0, 0], [0, 3/4, 2*sp.sqrt(15)/3, -23*sp.sqrt(2226)/1272, 3*sp.sqrt(40810)/424, 0], [0, 2*sp.sqrt(15)/3, 4/3, -4*sp.sqrt(3710)/159, -2*sp.sqrt(24486)/159, 0], [0, -23*sp.sqrt(2226)/1272, -4*sp.sqrt(3710)/159, 6029/1272, -49*sp.sqrt(165)/1272, 0], [0, 3*sp.sqrt(40810)/424, -2*sp.sqrt(24486)/159, -49*sp.sqrt(165)/1272, 499/424, 0], [0, 0, 0, 0, 0, 8]]),\n",
    "\t\t\t2 : sp.Matrix([[-17/7, -sp.sqrt(14)/21, -sp.sqrt(210)/63, 2*sp.sqrt(159)/63, 0, 0], [-sp.sqrt(14)/21, -9/4, 0, 9*sp.sqrt(2226)/2968, 5*sp.sqrt(40810)/4664, -sp.sqrt(385)/66], [-sp.sqrt(210)/63, 0, -8/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [2*sp.sqrt(159)/63, 9*sp.sqrt(2226)/2968, -sp.sqrt(3710)/1113, -22609/8904, 91*sp.sqrt(165)/4664, 7*sp.sqrt(17490)/20988], [0, 5*sp.sqrt(40810)/4664, sp.sqrt(24486)/583, 91*sp.sqrt(165)/4664, -11987/4664, 57*sp.sqrt(106)/2332], [0, -sp.sqrt(385)/66, 2*sp.sqrt(231)/99, 7*sp.sqrt(17490)/20988, 57*sp.sqrt(106)/2332, -28/11]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 6, 0, 0, 0, 0], [0, 0, 4, 0, 0, 0], [0, 0, 0, -2, 0, 0], [0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[-4/7, 2*sp.sqrt(14)/21, -sp.sqrt(210)/63, 34*sp.sqrt(159)/3339, 2*sp.sqrt(2915)/159, 0], [2*sp.sqrt(14)/21, 3/2, 0, -9*sp.sqrt(2226)/1484, -5*sp.sqrt(40810)/2332, sp.sqrt(385)/33], [-sp.sqrt(210)/63, 0, 4/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [34*sp.sqrt(159)/3339, -9*sp.sqrt(2226)/1484, -sp.sqrt(3710)/1113, -809/4452, -29*sp.sqrt(165)/2332, 35*sp.sqrt(17490)/10494], [2*sp.sqrt(2915)/159, -5*sp.sqrt(40810)/2332, sp.sqrt(24486)/583, -29*sp.sqrt(165)/2332, -1883/2332, 7*sp.sqrt(106)/3498], [0, sp.sqrt(385)/33, 2*sp.sqrt(231)/99, 35*sp.sqrt(17490)/10494, 7*sp.sqrt(106)/3498, -14/11]]),\n",
    "\t\t\t5 : sp.Matrix([[3/7, 2*sp.sqrt(14)/21, -sp.sqrt(210)/63, 34*sp.sqrt(159)/3339, 2*sp.sqrt(2915)/159, 0], [2*sp.sqrt(14)/21, -3/2, 0, -9*sp.sqrt(2226)/1484, -5*sp.sqrt(40810)/2332, sp.sqrt(385)/33], [-sp.sqrt(210)/63, 0, -2/3, -sp.sqrt(3710)/1113, sp.sqrt(24486)/583, 2*sp.sqrt(231)/99], [34*sp.sqrt(159)/3339, -9*sp.sqrt(2226)/1484, -sp.sqrt(3710)/1113, 3643/4452, -29*sp.sqrt(165)/2332, 35*sp.sqrt(17490)/10494], [2*sp.sqrt(2915)/159, -5*sp.sqrt(40810)/2332, sp.sqrt(24486)/583, -29*sp.sqrt(165)/2332, 449/2332, 7*sp.sqrt(106)/3498], [0, sp.sqrt(385)/33, 2*sp.sqrt(231)/99, 35*sp.sqrt(17490)/10494, 7*sp.sqrt(106)/3498, -3/11]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (3, 2) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-2, 0], [0, 7]]),\n",
    "\t\t\t2 : sp.Matrix([[-22/9, 2*sp.sqrt(5)/9], [2*sp.sqrt(5)/9, -23/9]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0], [0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[0, 0], [0, 0]]),\n",
    "\t\t\t5 : sp.Matrix([[1, 0], [0, 1]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[-2]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[1]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (4, 0) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[4]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-2]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-9/4, 3*sp.sqrt(7)/4, 0, 0], [3*sp.sqrt(7)/4, 9/4, 0, 0], [0, 0, 6, -sp.sqrt(6)], [0, 0, -sp.sqrt(6), 5]]),\n",
    "\t\t\t2 : sp.Matrix([[-111/44, -3*sp.sqrt(7)/44, 3*sp.sqrt(7)/22, -sp.sqrt(42)/22], [-3*sp.sqrt(7)/44, -129/44, -3/22, sp.sqrt(6)/22], [3*sp.sqrt(7)/22, -3/22, -30/11, -sp.sqrt(6)/11], [-sp.sqrt(42)/22, sp.sqrt(6)/22, -sp.sqrt(6)/11, -31/11]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0, 0], [0, -2, 0, 0], [0, 0, 6, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[21/22, 3*sp.sqrt(7)/22, 3*sp.sqrt(7)/11, sp.sqrt(42)/11], [3*sp.sqrt(7)/22, -9/22, 3/11, -3*sp.sqrt(6)/11], [3*sp.sqrt(7)/11, 3/11, 6/11, 2*sp.sqrt(6)/11], [sp.sqrt(42)/11, -3*sp.sqrt(6)/11, 2*sp.sqrt(6)/11, -12/11]]),\n",
    "\t\t\t5 : sp.Matrix([[-45/22, 3*sp.sqrt(7)/22, 3*sp.sqrt(7)/11, sp.sqrt(42)/11], [3*sp.sqrt(7)/22, 13/22, 3/11, -3*sp.sqrt(6)/11], [3*sp.sqrt(7)/11, 3/11, -27/11, 2*sp.sqrt(6)/11], [sp.sqrt(42)/11, -3*sp.sqrt(6)/11, 2*sp.sqrt(6)/11, -1/11]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (4, 1) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 3/4, sp.sqrt(10), -27*sp.sqrt(15)/92, -8*sp.sqrt(26)/23, 0], [0, sp.sqrt(10), 4/3, -19*sp.sqrt(6)/23, 20*sp.sqrt(65)/69, 0], [0, -27*sp.sqrt(15)/92, -19*sp.sqrt(6)/23, 10861/2116, 16*sp.sqrt(390)/529, 0], [0, -8*sp.sqrt(26)/23, 20*sp.sqrt(65)/69, 16*sp.sqrt(390)/529, 1244/1587, 0], [0, 0, 0, 0, 0, 9]]),\n",
    "\t\t\t2 : sp.Matrix([[-22/9, -sp.sqrt(165)/66, -sp.sqrt(66)/33, 23*sp.sqrt(11)/198, 0, 0], [-sp.sqrt(165)/66, -9/4, 0, 11*sp.sqrt(15)/276, -12*sp.sqrt(26)/299, -2*sp.sqrt(429)/143], [-sp.sqrt(66)/33, 0, -8/3, -2*sp.sqrt(6)/69, -28*sp.sqrt(65)/897, 2*sp.sqrt(4290)/429], [23*sp.sqrt(11)/198, 11*sp.sqrt(15)/276, -2*sp.sqrt(6)/69, -2089/828, -4*sp.sqrt(390)/299, 6*sp.sqrt(715)/3289], [0, -12*sp.sqrt(26)/299, -28*sp.sqrt(65)/897, -4*sp.sqrt(390)/299, -2312/897, -29*sp.sqrt(66)/897], [0, -2*sp.sqrt(429)/143, 2*sp.sqrt(4290)/429, 6*sp.sqrt(715)/3289, -29*sp.sqrt(66)/897, -33/13]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 6, 0, 0, 0, 0], [0, 0, 4, 0, 0, 0], [0, 0, 0, -2, 0, 0], [0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[-2/3, sp.sqrt(165)/33, -sp.sqrt(66)/33, 31*sp.sqrt(11)/759, -8*sp.sqrt(4290)/759, 0], [sp.sqrt(165)/33, 3/2, 0, -11*sp.sqrt(15)/138, 24*sp.sqrt(26)/299, 4*sp.sqrt(429)/143], [-sp.sqrt(66)/33, 0, 4/3, -2*sp.sqrt(6)/69, -28*sp.sqrt(65)/897, 2*sp.sqrt(4290)/429], [31*sp.sqrt(11)/759, -11*sp.sqrt(15)/138, -2*sp.sqrt(6)/69, -701/3174, 152*sp.sqrt(390)/20631, 60*sp.sqrt(715)/3289], [-8*sp.sqrt(4290)/759, 24*sp.sqrt(26)/299, -28*sp.sqrt(65)/897, 152*sp.sqrt(390)/20631, -14752/20631, -16*sp.sqrt(66)/9867], [0, 4*sp.sqrt(429)/143, 2*sp.sqrt(4290)/429, 60*sp.sqrt(715)/3289, -16*sp.sqrt(66)/9867, -16/13]]),\n",
    "\t\t\t5 : sp.Matrix([[1/3, sp.sqrt(165)/33, -sp.sqrt(66)/33, 31*sp.sqrt(11)/759, -8*sp.sqrt(4290)/759, 0], [sp.sqrt(165)/33, -3/2, 0, -11*sp.sqrt(15)/138, 24*sp.sqrt(26)/299, 4*sp.sqrt(429)/143], [-sp.sqrt(66)/33, 0, -2/3, -2*sp.sqrt(6)/69, -28*sp.sqrt(65)/897, 2*sp.sqrt(4290)/429], [31*sp.sqrt(11)/759, -11*sp.sqrt(15)/138, -2*sp.sqrt(6)/69, 2473/3174, 152*sp.sqrt(390)/20631, 60*sp.sqrt(715)/3289], [-8*sp.sqrt(4290)/759, 24*sp.sqrt(26)/299, -28*sp.sqrt(65)/897, 152*sp.sqrt(390)/20631, 5879/20631, -16*sp.sqrt(66)/9867], [0, 4*sp.sqrt(429)/143, 2*sp.sqrt(4290)/429, 60*sp.sqrt(715)/3289, -16*sp.sqrt(66)/9867, -3/13]])\n",
    "\t\t},\n",
    "        \"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-2, 2, 0, 0], [2, 1, 0, 0], [0, 0, 16/3, -4*sp.sqrt(5)/3], [0, 0, -4*sp.sqrt(5)/3, 14/3]]),\n",
    "\t\t\t2 : sp.Matrix([[-26/11, 2/11, 2*sp.sqrt(30)/33, -4*sp.sqrt(6)/33], [2/11, -23/11, -sp.sqrt(30)/33, 2*sp.sqrt(6)/33], [2*sp.sqrt(30)/33, -sp.sqrt(30)/33, -76/33, 4*sp.sqrt(5)/33], [-4*sp.sqrt(6)/33, 2*sp.sqrt(6)/33, 4*sp.sqrt(5)/33, -74/33]]),\n",
    "\t\t\t3 : sp.Matrix([[4, 0, 0, 0], [0, -2, 0, 0], [0, 0, 4, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[8/11, 2/11, -4*sp.sqrt(30)/33, -4*sp.sqrt(6)/33], [2/11, -4/11, -sp.sqrt(30)/33, 8*sp.sqrt(6)/33], [-4*sp.sqrt(30)/33, -sp.sqrt(30)/33, 20/33, 4*sp.sqrt(5)/33], [-4*sp.sqrt(6)/33, 8*sp.sqrt(6)/33, 4*sp.sqrt(5)/33, -32/33]]),\n",
    "\t\t\t5 : sp.Matrix([[-14/11, 2/11, -4*sp.sqrt(30)/33, -4*sp.sqrt(6)/33], [2/11, 7/11, -sp.sqrt(30)/33, 8*sp.sqrt(6)/33], [-4*sp.sqrt(30)/33, -sp.sqrt(30)/33, -46/33, 4*sp.sqrt(5)/33], [-4*sp.sqrt(6)/33, 8*sp.sqrt(6)/33, 4*sp.sqrt(5)/33, 1/33]])\n",
    "\t\t}\n",
    "\t},\n",
    "    (5, 0) : {\n",
    "        \"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-3, sp.sqrt(6), 0, 0], [sp.sqrt(6), 2, 0, 0], [0, 0, 27/4, -3*sp.sqrt(15)/4], [0, 0, -3*sp.sqrt(15)/4, 21/4]]),\n",
    "\t\t\t2 : sp.Matrix([[-33/13, -sp.sqrt(6)/13, 3*sp.sqrt(10)/26, -3*sp.sqrt(6)/26], [-sp.sqrt(6)/13, -38/13, -sp.sqrt(15)/26, 3/26], [3*sp.sqrt(10)/26, -sp.sqrt(15)/26, -141/52, -3*sp.sqrt(15)/52], [-3*sp.sqrt(6)/26, 3/26, -3*sp.sqrt(15)/52, -147/52]]),\n",
    "\t\t\t3 : sp.Matrix([[6, 0, 0, 0], [0, -2, 0, 0], [0, 0, 6, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[12/13, 2*sp.sqrt(6)/13, 3*sp.sqrt(10)/13, 3*sp.sqrt(6)/13], [2*sp.sqrt(6)/13, -6/13, sp.sqrt(15)/13, -9/13], [3*sp.sqrt(10)/13, sp.sqrt(15)/13, 15/26, 3*sp.sqrt(15)/26], [3*sp.sqrt(6)/13, -9/13, 3*sp.sqrt(15)/26, -27/26]]),\n",
    "\t\t\t5 : sp.Matrix([[-27/13, 2*sp.sqrt(6)/13, 3*sp.sqrt(10)/13, 3*sp.sqrt(6)/13], [2*sp.sqrt(6)/13, 7/13, sp.sqrt(15)/13, -9/13], [3*sp.sqrt(10)/13, sp.sqrt(15)/13, -63/26, 3*sp.sqrt(15)/26], [3*sp.sqrt(6)/13, -9/13, 3*sp.sqrt(15)/26, -1/26]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[4]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[-2]])\n",
    "\t\t}\n",
    "\t},\n",
    "    (5, 1) : {\n",
    "        \"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[-8/3, 2*sp.sqrt(14)/3, 0, 0], [2*sp.sqrt(14)/3, 2/3, 0, 0], [0, 0, 6, 2*sp.sqrt(3)], [0, 0, 2*sp.sqrt(3), 5]]),\n",
    "\t\t\t2 : sp.Matrix([[-92/39, 2*sp.sqrt(14)/39, -2*sp.sqrt(42)/39, -sp.sqrt(14)/13], [2*sp.sqrt(14)/39, -82/39, 4*sp.sqrt(3)/39, 2/13], [-2*sp.sqrt(42)/39, 4*sp.sqrt(3)/39, -30/13, -2*sp.sqrt(3)/13], [-sp.sqrt(14)/13, 2/13, -2*sp.sqrt(3)/13, -29/13]]),\n",
    "\t\t\t3 : sp.Matrix([[4, 0, 0, 0], [0, -2, 0, 0], [0, 0, 4, 0], [0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[28/39, 2*sp.sqrt(14)/39, 4*sp.sqrt(42)/39, -sp.sqrt(14)/13], [2*sp.sqrt(14)/39, -16/39, 4*sp.sqrt(3)/39, 8/13], [4*sp.sqrt(42)/39, 4*sp.sqrt(3)/39, 8/13, -2*sp.sqrt(3)/13], [-sp.sqrt(14)/13, 8/13, -2*sp.sqrt(3)/13, -12/13]]),\n",
    "\t\t\t5 : sp.Matrix([[-50/39, 2*sp.sqrt(14)/39, 4*sp.sqrt(42)/39, -sp.sqrt(14)/13], [2*sp.sqrt(14)/39, 23/39, 4*sp.sqrt(3)/39, 8/13], [4*sp.sqrt(42)/39, 4*sp.sqrt(3)/39, -18/13, -2*sp.sqrt(3)/13], [-sp.sqrt(14)/13, 8/13, -2*sp.sqrt(3)/13, 1/13]])\n",
    "\t\t},\n",
    "\t\t\"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-3, 0, 0, 0, 0, 0], [0, 3/4, sp.sqrt(14), sp.sqrt(103)/4, 0, 0], [0, sp.sqrt(14), 4/3, -7*sp.sqrt(1442)/309, -2*sp.sqrt(33990)/103, 0], [0, sp.sqrt(103)/4, -7*sp.sqrt(1442)/309, 3233/1236, -8*sp.sqrt(1155)/103, 0], [0, 0, -2*sp.sqrt(33990)/103, -8*sp.sqrt(1155)/103, 340/103, 0], [0, 0, 0, 0, 0, 10]]),\n",
    "\t\t\t2 : sp.Matrix([[-27/11, -sp.sqrt(858)/143, -2*sp.sqrt(3003)/429, -31*sp.sqrt(88374)/44187, 15*sp.sqrt(93730)/14729, 0], [-sp.sqrt(858)/143, -9/4, 0, 3*sp.sqrt(103)/412, 4*sp.sqrt(118965)/5665, -sp.sqrt(1365)/130], [-2*sp.sqrt(3003)/429, 0, -8/3, 2*sp.sqrt(1442)/309, 2*sp.sqrt(33990)/5665, sp.sqrt(390)/65], [-31*sp.sqrt(88374)/44187, 3*sp.sqrt(103)/412, 2*sp.sqrt(1442)/309, -3475/1236, 12*sp.sqrt(1155)/5665, 7*sp.sqrt(140595)/13390], [15*sp.sqrt(93730)/14729, 4*sp.sqrt(118965)/5665, 2*sp.sqrt(33990)/5665, 12*sp.sqrt(1155)/5665, -38816/16995, 32*sp.sqrt(14729)/20085], [0, -sp.sqrt(1365)/130, sp.sqrt(390)/65, 7*sp.sqrt(140595)/13390, 32*sp.sqrt(14729)/20085, -38/15]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0, 0, 0, 0, 0], [0, 6, 0, 0, 0, 0], [0, 0, 4, 0, 0, 0], [0, 0, 0, -2, 0, 0], [0, 0, 0, 0, -2, 0], [0, 0, 0, 0, 0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[-8/11, 2*sp.sqrt(858)/143, -2*sp.sqrt(3003)/429, 74*sp.sqrt(88374)/44187, 24*sp.sqrt(93730)/14729, 0], [2*sp.sqrt(858)/143, 3/2, 0, -3*sp.sqrt(103)/206, -8*sp.sqrt(118965)/5665, sp.sqrt(1365)/65], [-2*sp.sqrt(3003)/429, 0, 4/3, 2*sp.sqrt(1442)/309, 2*sp.sqrt(33990)/5665, sp.sqrt(390)/65], [74*sp.sqrt(88374)/44187, -3*sp.sqrt(103)/206, 2*sp.sqrt(1442)/309, -251/618, -8*sp.sqrt(1155)/1133, -sp.sqrt(140595)/1339], [24*sp.sqrt(93730)/14729, -8*sp.sqrt(118965)/5665, 2*sp.sqrt(33990)/5665, -8*sp.sqrt(1155)/1133, -2832/5665, 24*sp.sqrt(14729)/6695], [0, sp.sqrt(1365)/65, sp.sqrt(390)/65, -sp.sqrt(140595)/1339, 24*sp.sqrt(14729)/6695, -6/5]]),\n",
    "\t\t\t5 : sp.Matrix([[3/11, 2*sp.sqrt(858)/143, -2*sp.sqrt(3003)/429, 74*sp.sqrt(88374)/44187, 24*sp.sqrt(93730)/14729, 0], [2*sp.sqrt(858)/143, -3/2, 0, -3*sp.sqrt(103)/206, -8*sp.sqrt(118965)/5665, sp.sqrt(1365)/65], [-2*sp.sqrt(3003)/429, 0, -2/3, 2*sp.sqrt(1442)/309, 2*sp.sqrt(33990)/5665, sp.sqrt(390)/65], [74*sp.sqrt(88374)/44187, -3*sp.sqrt(103)/206, 2*sp.sqrt(1442)/309, 367/618, -8*sp.sqrt(1155)/1133, -sp.sqrt(140595)/1339], [24*sp.sqrt(93730)/14729, -8*sp.sqrt(118965)/5665, 2*sp.sqrt(33990)/5665, -8*sp.sqrt(1155)/1133, 2833/5665, 24*sp.sqrt(14729)/6695], [0, sp.sqrt(1365)/65, sp.sqrt(390)/65, -sp.sqrt(140595)/1339, 24*sp.sqrt(14729)/6695, -1/5]])\n",
    "\t\t},\n",
    "\t},\n",
    "    (4, 2) : {\n",
    "\t\t\"even\" : {\n",
    "\t\t\t1 : sp.Matrix([[2]]),\n",
    "\t\t\t2 : sp.Matrix([[-2]]),\n",
    "\t\t\t3 : sp.Matrix([[-2]]),\n",
    "\t\t\t4 : sp.Matrix([[0]]),\n",
    "\t\t\t5 : sp.Matrix([[1]])\n",
    "\t\t},\n",
    "        \"odd\" : {\n",
    "\t\t\t1 : sp.Matrix([[-3, 0], [0, 8]]),\n",
    "\t\t\t2 : sp.Matrix([[-27/11, sp.sqrt(30)/11], [sp.sqrt(30)/11, -28/11]]),\n",
    "\t\t\t3 : sp.Matrix([[-2, 0], [0, -2]]),\n",
    "\t\t\t4 : sp.Matrix([[0, 0], [0, 0]]),\n",
    "\t\t\t5 : sp.Matrix([[1, 0], [0, 1]])\n",
    "\t\t}\n",
    "\t},\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "948392a8-00e3-4ca7-b3db-531159be79aa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0, 0): odd: {3: 1}\n",
      "(1, 0): even: {0: 1, 3.00000000000000: 1, 5.00000000000000: 1}\n",
      "(1, 0): odd: {2: 1}\n",
      "(1, 1): even: {0: 1, 2.00000000000000: 1, 5.00000000000000: 1}\n",
      "(1, 1): odd: {-1.00000000000000: 1, 2.00000000000000: 1, 3.00000000000000: 1, 6.00000000000000: 1}\n",
      "(2, 0): even: {2: 1}\n",
      "(2, 0): odd: {-1.00000000000000: 1, 3.00000000000000: 2, 6.00000000000000: 1}\n",
      "(2, 1): even: {0: 1, 2.00000000000000: 1, -2.00000000000000: 1, 3.00000000000000: 1, 5.00000000000000: 1, 7.00000000000000: 1}\n",
      "(2, 1): odd: {-1.00000000000000: 1, 2.00000000000000: 2, 6.00000000000000: 1}\n",
      "(2, 2): even: {2: 1}\n",
      "(2, 2): odd: {-1: 1, 6: 1}\n",
      "(3, 0): even: {-2.00000000000000: 1, 3.00000000000000: 2, 7.00000000000000: 1}\n",
      "(3, 0): odd: {2: 1}\n",
      "(3, 1): even: {-2.00000000000000: 1, 2.00000000000000: 2, 7.00000000000000: 1}\n",
      "(3, 1): odd: {-1.00000000000000: 1, 6.00000000000000: 1, -3.00000000000000: 1, 2.00000000000000: 1, 3.00000000000000: 1, 8.00000000000000: 1}\n",
      "(3, 2): even: {-2: 1, 7: 1}\n",
      "(3, 2): odd: {2: 1}\n",
      "(4, 0): even: {2: 1}\n",
      "(4, 0): odd: {-3.00000000000000: 1, 3.00000000000000: 2, 8.00000000000000: 1}\n",
      "(4, 1): even: {-2.00000000000000: 1, 7.00000000000000: 1, -4.00000000000000: 1, 2.00000000000000: 1, 3.00000000000000: 1, 9.00000000000000: 1}\n",
      "(4, 1): odd: {-3.00000000000000: 1, 2.00000000000000: 2, 8.00000000000000: 1}\n",
      "(5, 0): even: {-4.00000000000000: 1, 3.00000000000000: 2, 9.00000000000000: 1}\n",
      "(5, 0): odd: {2: 1}\n",
      "(5, 1): even: {-4.00000000000000: 1, 2.00000000000000: 2, 9.00000000000000: 1}\n",
      "(5, 1): odd: {-3.00000000000000: 1, 3.00000000000000: 1, -5.00000000000000: 1, 2.00000000000000: 1, 8.00000000000000: 1, 10.0000000000000: 1}\n",
      "(4, 2): even: {2: 1}\n",
      "(4, 2): odd: {-3: 1, 8: 1}\n"
     ]
    }
   ],
   "source": [
    "for weight in T:\n",
    "    for parity in T[weight]:\n",
    "        print(str(weight)+\": \"+parity+\": \"+str(T[weight][parity][1].eigenvals()))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/computations_high_momenta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    735797,      12823]
NotebookOptionsPosition[    732102,      12764]
NotebookOutlinePosition[    732540,      12781]
CellTagsIndexPosition[    732497,      12778]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "6", "]"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"9", "-", 
    RowBox[{"7", "*", 
     RowBox[{
      RowBox[{"Sqrt", "[", "6", "]"}], "/", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "*", "s"}], "+", "b"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.002222048258772*^9, 4.0022220639655266`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e134f2db-9125-804e-8436-5fcfa4fabfa9"],

Cell["\<\
We define a basis of so(5) and then take the tensor product with the standard \
basis to obtain a basis of the space of so(5)-valued 1-forms at a point.\
\>", "Text",
 CellChangeTimes->{{4.004171080982273*^9, 4.0041711124424553`*^9}, {
  4.0041711831961174`*^9, 
  4.0041712810658493`*^9}},ExpressionUUID->"5b0dbb7a-afc6-3a41-92a5-\
4a3eb531605f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"j1", ",", "k"}], "]"}], "*", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"k1", ",", "j"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"j1", ",", "j"}], "]"}], "*", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"k1", ",", "k"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrixBasis", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
        RowBox[{"A", "[", 
         RowBox[{"j", ",", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"IdentityMatrix", "[", "5", "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"matrixBasis", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "matrixBasis", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"innerProduct", "[", 
    RowBox[{"Psi1_", ",", "Psi2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Flatten", "[", "Psi1", "]"}], ".", 
    RowBox[{"Flatten", "[", "Psi2", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.998841520811901*^9, 3.9988415886415367`*^9}, {
  4.0022034681160393`*^9, 4.0022035162806206`*^9}, {4.0022035915606422`*^9, 
  4.002203612388836*^9}, {4.002203645052122*^9, 4.0022036681494217`*^9}, {
  4.002203737544039*^9, 4.0022038112349625`*^9}, {4.002205252325367*^9, 
  4.0022052896681023`*^9}, {4.0022053460753593`*^9, 4.0022053550802937`*^9}, {
  4.0022054489507294`*^9, 4.0022055128938103`*^9}, {4.002221326791832*^9, 
  4.0022213362369194`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bb5891a0-f523-2449-b66a-7f9eb7695582"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"1", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0022038225590305`*^9, 4.002203872055174*^9}, 
   4.002221338915472*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"74166d6e-30cd-0c4c-933a-4987f1d027c8"],

Cell[TextData[{
 "We estimate the three operators coming from curvature terms of the Weinkove \
solution: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["T", "TI"], "1"], 
         SubscriptBox["\[CapitalPsi]", 
          StyleBox["k", "TI"]], "\[LongEqual]", 
         RowBox[{"[", 
           RowBox[{
             SubscriptBox["\[PartialD]", 
              StyleBox["j", "TI"]], 
             SubscriptBox["\[Sigma]", 
              StyleBox["k", "TI"]], "-", 
             SubscriptBox["\[PartialD]", 
              StyleBox["k", "TI"]], 
             SubscriptBox["\[Sigma]", 
              StyleBox["j", "TI"]], ",", 
             SubscriptBox["\[CapitalPsi]", 
              StyleBox["j", "TI"]]}], "]"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "T_1 \\Psi_k =[\\partial_j \\sigma_k - \\partial_k \\sigma_j,\\Psi_j]", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "36e2c3b0-6c02-e243-8604-386df011c1a7"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["T", "TI"], "2"], 
         SubscriptBox["\[CapitalPsi]", 
          StyleBox["k", "TI"]], "\[LongEqual]", 
         RowBox[{"[", 
           RowBox[{
             SubscriptBox[
              StyleBox["x", "TI"], 
              StyleBox["j", "TI"]], 
             SubscriptBox["\[Sigma]", 
              StyleBox["k", "TI"]], "-", 
             SubscriptBox[
              StyleBox["x", "TI"], 
              StyleBox["k", "TI"]], 
             SubscriptBox["\[Sigma]", 
              StyleBox["j", "TI"]], ",", 
             SubscriptBox["\[CapitalPsi]", 
              StyleBox["j", "TI"]]}], "]"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "T_2 \\Psi_k = [x_j \\sigma_k - x_k \\sigma_j, \\Psi_j]", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2e0847db-5e08-c44c-aa99-32fefa3a22c2"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["T", "TI"], "3"], 
         SubscriptBox["\[CapitalPsi]", 
          StyleBox["k", "TI"]], "\[LongEqual]", 
         RowBox[{"[", 
           RowBox[{
             RowBox[{"[", 
               RowBox[{
                 SubscriptBox["\[Sigma]", 
                  StyleBox["j", "TI"]], ",", 
                 SubscriptBox["\[Sigma]", 
                  StyleBox["k", "TI"]]}], "]"}], ",", 
             SubscriptBox["\[CapitalPsi]", 
              StyleBox["k", "TI"]]}], "]"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "T_3 \\Psi_k = [[\\sigma_j, \\sigma_k],\\Psi_k]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6674dca1-d937-074c-8276-d6fdcc486989"],
 ".\[LineSeparator]At ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["r", "TI"], ",", "0", ",", "0", ",", "0", ",", "0"}], 
           ")"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "x = (r,0,0,0,0)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9830c04c-2179-e147-8f18-0c729dc39d9a"],
 ", the matrices occurring in these expressions take the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["j", "TI"]], 
         SubscriptBox["\[Sigma]", 
          StyleBox["k", "TI"]], "\[LongEqual]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\partial_j \\sigma_k  =", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a69c81ee-a2a3-6444-926e-efff133ad405"],
 " A[k,j], ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["x", "TI"], 
          StyleBox["j", "TI"]], 
         SubscriptBox["\[Sigma]", 
          StyleBox["k", "TI"]], "\[LongEqual]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "x_j\\sigma_k =", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5f7c689c-08c7-da4c-859d-61f58642a8b0"],
 " r^2 A[1,k] if ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["j", "TI"], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "j=1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "afd67885-1888-bb40-8d5c-67293f9ea78a"],
 ", else ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["0", TraditionalForm], "errors" -> {}, "input" -> "0", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "69573ef6-1572-f94e-9564-ec5b9e29d1f4"],
 "."
}], "Text",
 CellChangeTimes->{{4.002220984760111*^9, 4.00222103182255*^9}, {
  4.0022210926314926`*^9, 4.0022210952665997`*^9}, {4.0022211788437786`*^9, 
  4.0022211819944477`*^9}, {4.002221241565027*^9, 4.0022212844863834`*^9}, {
  4.0022214112483273`*^9, 4.0022214460931473`*^9}, {4.0022214848218174`*^9, 
  4.00222148549139*^9}, {4.002221585119549*^9, 4.002221620513237*^9}, {
  4.0022218585103073`*^9, 4.002221879621401*^9}, {4.0022228431486034`*^9, 
  4.0022228635142746`*^9}, {4.004171307594574*^9, 
  4.004171330333004*^9}},ExpressionUUID->"56344b29-d644-da43-b2c9-\
edc4a6962b5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diffSigma", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"k", ",", "j"}], "]"}], "-", 
   RowBox[{"A", "[", 
    RowBox[{"j", ",", "k"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xSigma", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"j", ",", "1"}], "]"}], "*", 
    RowBox[{"sigma", "[", 
     RowBox[{"[", "k", "]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"k", ",", "1"}], "]"}], "*", 
    RowBox[{"sigma", "[", 
     RowBox[{"[", "j", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"comm", "[", 
    RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"sigma", "[", 
      RowBox[{"[", "j", "]"}], "]"}], ".", 
     RowBox[{"sigma", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"sigma", "[", 
      RowBox[{"[", "k", "]"}], "]"}], ".", 
     RowBox[{"sigma", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0022038770209026`*^9, 4.002203878889244*^9}, {
   4.0022048744926014`*^9, 4.0022048977030563`*^9}, {4.002204991756014*^9, 
   4.0022050244185696`*^9}, 4.002205064639761*^9, {4.0022216853930817`*^9, 
   4.002221703081419*^9}, {4.002221774347622*^9, 4.002221774679041*^9}, {
   4.002221894699129*^9, 4.0022219152365036`*^9}, {4.0022222180395317`*^9, 
   4.0022222188631516`*^9}, {4.0022227362888393`*^9, 
   4.0022227392463245`*^9}, {4.0022227833531494`*^9, 4.002222798070677*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"72b08a26-f375-6948-a74d-cfc343c98371"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "[", "Psi_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"diffSigma", "[", 
         RowBox[{"j", ",", "k"}], "]"}], ".", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ".", 
        RowBox[{"diffSigma", "[", 
         RowBox[{"j", ",", "k"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "[", "Psi_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"xSigma", "[", 
         RowBox[{"j", ",", "k"}], "]"}], ".", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ".", 
        RowBox[{"xSigma", "[", 
         RowBox[{"j", ",", "k"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T3", "[", "Psi_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"j", ",", "k"}], "]"}], ".", 
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ".", 
        RowBox[{"comm", "[", 
         RowBox[{"j", ",", "k"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.002205070932625*^9, 4.002205077698513*^9}, {
   4.0022051768320713`*^9, 4.0022052462907944`*^9}, {4.0022055329218845`*^9, 
   4.0022055914053593`*^9}, {4.0022059651895294`*^9, 4.002205973741913*^9}, {
   4.0022060619690666`*^9, 4.002206065248787*^9}, {4.0022216571369495`*^9, 
   4.002221669568836*^9}, {4.002221734379896*^9, 4.0022217661871376`*^9}, {
   4.002221921637003*^9, 4.0022219424095*^9}, {4.002221996322756*^9, 
   4.002221997377224*^9}, 4.002222222799118*^9, {4.0022228105443363`*^9, 
   4.0022228196383724`*^9}, 4.0022229091546345`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"dfa3743c-63b8-c54b-b22f-59fd56ae9f1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"innerProduct", "[", 
      RowBox[{
       RowBox[{"T1", "[", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"basis", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"innerProduct", "[", 
      RowBox[{
       RowBox[{"T2", "[", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"basis", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"innerProduct", "[", 
      RowBox[{
       RowBox[{"T3", "[", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"basis", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{4.0022055950873795`*^9, 4.0022056790256596`*^9}, {
  4.0022219511814556`*^9, 4.0022219717766666`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"928f8f15-b1d4-dd46-a111-fbab10e276b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Eigenvalues", "[", "t1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "t2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "t3", "]"}]}], "Input",
 CellChangeTimes->{{4.002205682009222*^9, 4.0022056835223465`*^9}, {
  4.0022060854551487`*^9, 4.002206096327793*^9}, {4.002221961485918*^9, 
  4.002221985962805*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"7291a346-c19c-4c40-a957-ad8c3ab9c2a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "4", ",", "4", ",", "4", ",",
    "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}]}], "}"}]], "Output",
 CellChangeTimes->{4.0041859982747707`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"fb922c47-c317-bf43-b1e5-be00d926c9de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SqrtBox["3"]}], ",", 
   RowBox[{"-", 
    SqrtBox["3"]}], ",", 
   RowBox[{"-", 
    SqrtBox["3"]}], ",", 
   RowBox[{"-", 
    SqrtBox["3"]}], ",", 
   SqrtBox["3"], ",", 
   SqrtBox["3"], ",", 
   SqrtBox["3"], ",", 
   SqrtBox["3"], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"-", 
    SqrtBox["2"]}], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", 
   SqrtBox["2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{4.004185998285658*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"3f842ad3-6c69-7f48-9701-9aaf27a694bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{4.004185998295233*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"59ceb3b9-5bc5-af47-b547-fbed0a7af7d8"]
}, Open  ]],

Cell[TextData[{
 "We can bound the operators ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["T", "TI"], "1"], ",", 
         SubscriptBox[
          StyleBox["T", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "T_1,T_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b5cb28db-e720-6c4c-90b4-09c00afb5e8e"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["T", "TI"], "3"], TraditionalForm], "errors" -> {}, "input" -> 
     "T_3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bd2d700a-d702-104d-84bf-c40ca2680f64"],
 " from above by their highest eigenvalue, respectively ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"6", ",", 
         SqrtBox["3"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "6,\\sqrt{3}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "581275ea-5ec8-9b46-a14c-74cb9cae9a28"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["1", TraditionalForm], "errors" -> {}, "input" -> "1", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c37d811-1c88-0c42-914b-e3eacc2e9ff6"],
 ". In the two cells below, we introduce the matrix ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "(", 
         StyleBox["r", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "M(r)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d88819e5-e5a0-d545-b583-5433ed22e204"],
 " which represents the action of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"[", 
           RowBox[{
             SubscriptBox["\[PartialD]", 
              StyleBox["j", "TI"]], 
             SubscriptBox[
              StyleBox["W", "TI"], 
              StyleBox["i", "TI"]], "-", 
             SubscriptBox["\[PartialD]", 
              StyleBox["i", "TI"]], 
             SubscriptBox[
              StyleBox["W", "TI"], 
              StyleBox["j", "TI"]], "+", 
             RowBox[{"[", 
               RowBox[{
                 SubscriptBox[
                  StyleBox["W", "TI"], 
                  StyleBox["j", "TI"]], ",", 
                 SubscriptBox[
                  StyleBox["W", "TI"], 
                  StyleBox["i", "TI"]]}], "]"}]}], "]"}], ",", 
         SubscriptBox[
          StyleBox["W", "TI"], 
          StyleBox["j", "TI"]], "]"}], TraditionalForm], "errors" -> {}, 
     "input" -> "[\\partial_j W_i - \\partial_i W_j + [W_j,W_i]],W_j]", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ca1f6095-d53c-1746-8eef-47d44098aa41"],
 ", where $W$ is the Weinkove solution ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           SuperscriptBox[
            StyleBox["r", "TI"], "2"], ")"}], "\[Sigma]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "f(r^2)\\sigma", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "75541396-1403-424b-9222-55a83efc7f3d"],
 ", on the space of so(5)-valued 1-forms at a point x with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"|", 
         StyleBox["x", "TI"], "|", "\[LongEqual]", 
         StyleBox["r", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "|x|=r", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3f569e5c-fe89-e14e-ae3a-40a5909f7700"],
 ". Secondly, we cheaply estimate ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "(", 
         StyleBox["r", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "M(r)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b13e8569-431a-9345-aa9d-228e1b9e2959"],
 " by pointwise bounding each coefficient matrix by its highest eigenvalues. \
This is followed by a plot of the resulting bound ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["M", "TI"], 
          RowBox[{
            StyleBox["c", "TI"], 
            StyleBox["h", "TI"], 
            StyleBox["e", "TI"], 
            StyleBox["a", "TI"], 
            StyleBox["p", "TI"]}]], "(", 
         StyleBox["r", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "M_{cheap}(r)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c5957347-da31-7546-b161-f0686a871197"],
 ", in red, and the highest eigenvalue of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "(", 
         StyleBox["r", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "M(r)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "10df5509-a111-3f49-be93-a09c52af5c57"],
 ", which would be the best pointwise upper bound for this operator. One can \
see that the cheap estimate is quite sharp already."
}], "Text",
 CellChangeTimes->{{4.004171348056679*^9, 
  4.0041717906804085`*^9}},ExpressionUUID->"1879f3da-c681-5245-a735-\
330b9b1c5d5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"r", "^", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"r", "^", "2"}], "*", "t3"}], "+", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", "^", "2"}], "]"}], "*", "t1"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"r", "^", "2"}], "]"}], "*", "t2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MCheap", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"r", "^", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"r", "^", "2"}], "*", "1"}], "+", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", "^", "2"}], "]"}], "*", "6"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"r", "^", "2"}], "]"}], "*", 
     RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"max", "[", "r_", "]"}], "=", 
   RowBox[{"Max", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"M", "[", "r", "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0022221475812798`*^9, 4.002222206814205*^9}, {
  4.0022222503013496`*^9, 4.0022222794963474`*^9}, {4.0022230034338284`*^9, 
  4.0022230295613747`*^9}, {4.00222306066959*^9, 4.002223103944063*^9}, {
  4.002223143833042*^9, 4.002223144736624*^9}, {4.00222366897505*^9, 
  4.0022236718828087`*^9}, {4.003322966151247*^9, 4.0033229842409077`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b6d2099c-3912-f041-93c8-7b55d36576b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"max", "[", "r", "]"}], ",", 
     RowBox[{"MCheap", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "Full"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{4.00222228171406*^9, 4.00222234242902*^9}, {
  4.0022230360245037`*^9, 4.0022230516456413`*^9}, {4.002223110755436*^9, 
  4.002223116460556*^9}, {4.003447378868185*^9, 4.003447383463936*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"34cec79a-1b6b-40d4-b521-e84b5086f472"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlvc/FI4fx88dZ0RW9jouGXeKspI+7zdapCsZZaSQVVKJSglJSSUjqyKz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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1nk0FHwXB3BmBlmzlLLEMDTMTKJVSfdmSRT1hFbpCRlRHoSQUlGIUKlU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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJwVlvc/FI4fx88dZ0RW9jouGXeKspI+7zdapCsZZaSQVVKJSglJSSUjqyKz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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwV1nk0FHwXB3BmBlmzlLLEMDTMTKJVSfdmSRT1hFbpCRlRHoSQUlGIUKlU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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 10}, {0.11826819920557181`, 
             14.058571279792755`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 10}, {0.11826819920557181`, 
            14.058571279792755`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwVlvc/FI4fx88dZ0RW9jouGXeKspI+7zdapCsZZaSQVVKJSglJSSUjqyKz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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwV1nk0FHwXB3BmBlmzlLLEMDTMTKJVSfdmSRT1hFbpCRlRHoSQUlGIUKlU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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 10}, {0.11826819920557181`, 14.058571279792755`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 10}, {0.11826819920557181`, 14.058571279792755`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{4.0041859991502914`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c32784f2-f58f-c047-af92-d148ad2f7e25"]
}, Open  ]],

Cell[TextData[{
 "In the following, we define a scalar potential bounding the potential of \
the operator ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         StyleBox["L", FontSlant -> "Bold"]}], TraditionalForm], 
     "errors" -> {}, "input" -> "-\\mathbf L", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e8940e82-c61a-5549-b62e-249b6d6b1c76"],
 " of interest, as in Section 5 of the accompanying paper. It depends on the \
degree l and an accompanying weight ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "\[Element]", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["l", "TI"], ",", "0"}], ")"}], "+", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"(", 
               RowBox[{"-1", ",", "1"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"0", ",", "0"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}], ",", 
             RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}]}], "}"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\mu \\in (l,0)+\\{(-1,1),(0,0),(0,1),(1,1)\\}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c7a0c3de-b3c9-7440-9bda-8fc2a455f075"],
 ". The argument of the function below are the degree, the offset of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ed303324-3a6d-134d-84c9-942ea143ba99"],
 " from ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"\[ScriptL]", ",", "0"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "(\\ell,0)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "556ac3d1-72f5-ff42-9220-69851becc0e6"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["r", "TI"], TraditionalForm], "errors" -> {}, "input" -> "r", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bc9eecb9-7a97-c044-a722-b4f994db1635"],
 "."
}], "Text",
 CellChangeTimes->{{4.004171815685713*^9, 4.004171915162468*^9}, {
  4.0041725932346478`*^9, 4.0041725935208244`*^9}, {4.004172815915695*^9, 
  4.004172985423975*^9}},ExpressionUUID->"aea4ff70-a809-8f46-bc03-\
4de795fa3517"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"deg_", ",", "off_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"deg", "*", 
        RowBox[{"(", 
         RowBox[{"deg", "+", "3"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"r", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "16"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "-", "12"}], ")"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"deg", "+", "3"}], ",", 
          RowBox[{"off", "==", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"off", "==", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"off", "==", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "deg"}], ",", 
          RowBox[{"off", "==", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}]}], "}"}]}], "}"}], "]"}], "*", 
     RowBox[{"f", "[", 
      RowBox[{"r", "^", "2"}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"r", "^", "2"}], "*", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"r", "^", "2"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"MCheap", "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.002223464149065*^9, 4.0022235060893364`*^9}, {
   4.0022236261897545`*^9, 4.0022236824004765`*^9}, {4.0022237701944923`*^9, 
   4.0022237863064823`*^9}, {4.0022238415989017`*^9, 
   4.0022238450507984`*^9}, {4.0022239550345535`*^9, 4.002224013295912*^9}, {
   4.0041719286525383`*^9, 4.004171955702961*^9}, {4.0041720214816055`*^9, 
   4.0041722031810837`*^9}, {4.0041725983260727`*^9, 4.0041726791515026`*^9}, 
   4.0041727170396786`*^9, {4.004172795238394*^9, 4.0041727970799656`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"21f1d8c7-6442-4d46-9364-f01be0c93152"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d0", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V", "[", 
     RowBox[{"d0", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "r"}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "25"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.002223686837492*^9, 4.002223687656086*^9}, {
   4.0022237241697197`*^9, 4.002223758260689*^9}, {4.002223791103855*^9, 
   4.0022238331333256`*^9}, {4.002223990303087*^9, 4.002223998772068*^9}, 
   4.0022244809297504`*^9, 4.00222469094154*^9, {4.0022248498393803`*^9, 
   4.0022248552112637`*^9}, 4.002225184911537*^9, 4.0022252352210464`*^9, 
   4.00222526559935*^9, {4.004172114746378*^9, 4.0041721175830708`*^9}, {
   4.0041727281466846`*^9, 4.0041727343317127`*^9}, {4.0041748825558376`*^9, 
   4.0041748948959465`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"83d47fd4-d701-495a-9a98-e89cc22116aa"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwdl3k4lN/7x8cwdmUbVBJGKUu00N65KSRkCZUoka1FKj6VStqQrEVkJ4rK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJwdl3k4lN/7x8cwdmUbVBJGKUu00N65KSRkCZUoka1FKj6VStqQrEVkJ4rK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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwdl3k4lN/7x8cwdmUbVBJGKUu00N65KSRkCZUoka1FKj6VStqQrEVkJ4rK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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{487.1874999999998, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0., 9.999999795918367}, {-10., 25.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{4.0041859992948647`*^9, 4.004186006316126*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"62cfaf93-720c-714c-86ca-f06fb7260fd0"]
}, Open  ]],

Cell[TextData[{
 "Numerical determination of the lowest eigenvalue of the operator ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         SubsuperscriptBox["\[PartialD]", 
          StyleBox["r", "TI"], "2"], "+", 
         StyleBox["V", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "-\\partial_r^2 + V", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "69632d22-4f62-ac4e-ad1c-4e1c7deb7d55"],
 ". This is not used in the paper\[CloseCurlyQuote]s arguments, but provides \
a quick justification for the list of low modes analyzed in greater detail in \
Section 4 of the accompanying paper."
}], "Text",
 CellChangeTimes->{{4.004173042753399*^9, 4.004173134827404*^9}, 
   4.0041860166178875`*^9},ExpressionUUID->"16a0a6f4-af43-6746-a124-\
50469823842a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d0", "=", "6"}], ";", 
  RowBox[{"off0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"u", "''"}], "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"d0", ",", "off0", ",", "x"}], "]"}], "*", 
     RowBox[{"u", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"vals", ",", "funs"}], "}"}], "=", 
   RowBox[{"NDEigensystem", "[", 
    RowBox[{"P", ",", 
     RowBox[{"u", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", "10"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Lowest approximate eigenvalue:\>\"", ",", 
   RowBox[{"vals", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vals", "+", "funs"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"d0", ",", "off0", ",", "x"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Gray"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "25"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.002225275043848*^9, 4.00222527699234*^9}, {
   4.0022253081776505`*^9, 4.0022253688695946`*^9}, 4.002272640514145*^9, {
   4.0034474092045383`*^9, 4.003447416626465*^9}, 4.0034476419417706`*^9, {
   4.0041727400234756`*^9, 4.004172807896002*^9}, {4.004173004189392*^9, 
   4.0041730322116585`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1919a0ca-f492-448c-b12f-e7fbf5898c1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Lowest approximate eigenvalue:\"\>", "\[InvisibleSpace]", 
   "0.5787107971680587`"}],
  SequenceForm["Lowest approximate eigenvalue:", 0.5787107971680587],
  Editable->False]], "Print",
 CellChangeTimes->{{4.0041859998264904`*^9, 4.0041860105380707`*^9}},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"9a396f25-8953-eb40-bdf6-7c645ae97cc4"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV2nc8lV8YAHAlwrWSRNYdSlFKJaPxHInQFiqEREikQTIayCZEVjJKQojk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          "]], LineBox[CompressedData["
1:eJwV2nk4lF0UAHDGUpayjqisUySUpbSozkEqkpJoQ1JC2UuWlBZ7lFSoyBJf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          "]], LineBox[CompressedData["
1:eJwV2nc8lH8cAHDuzsVZd8g4ZV2RolL9COX5WA2JyE5C9iolIyohIbuMjIy0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          "]], LineBox[CompressedData["
1:eJwd2Xk8lF8XAHD7D7OYwYxsM8MoS1KpRKnnIJIUFZIkSfZEIVslyhIKSaRS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          "]], LineBox[CompressedData["
1:eJwV2nc41W8UAHAr2dxBXPPeq4QolVToe6JIJImGJEll75WVH4UGWaGppKKU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          "]], LineBox[CompressedData["
1:eJwV13c41V0cAHAjm3Bxh7jGrWwZKUTna4ZoiEgyy2i9KSujiUoUEkpFWoiS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          "]], LineBox[CompressedData["
1:eJwV2nc81V8YB3B7hmtccTfXLKMklcb3QUrSUkYlSSTzZ0aSSgmFiJCsREZG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          "]], LineBox[CompressedData["
1:eJwc2nc81f8XB3DZe13bxf1cZSUqFcq3zykjRSkhFYqWnZGUtJVdEhFZRamU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          "]], LineBox[CompressedData["
1:eJwc23c8lf0bB3Cb7L0dTroPIruIdF8pimgQSZIkWUnkCSmVQkoRoigUJUWl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          "]], LineBox[CompressedData["
1:eJwU23c8lW0YB3B7j4NjHhxScc6RSoNKPVdFklERlURWSFEaFEllRsguRCIj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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {GrayLevel[0.5], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwllHk41PsXx2eGKdNGCNVkvSKUsSu657RQopQkadQ0KrSIrhbcUAqpRFFK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          "]], LineBox[CompressedData["
1:eJwtjn1Q03UAxoeMSBwcA34I8uLgy4nAULwTLsj8PoKCBRJoREBgoAPKBM9Y
GXDnnNIgeRlKi3g53jHyRIeggR4CLTletniLog00XuX1Mhoywojueu4+99zn
nn8eh7jk44ItLBbrwCb/tTzGlNNbzAHr/+zhDtv5nTSGqKHbe15WTqdzpsVf
CTbdx0W2Z3cFLTV6MTNzZtP7I8RPmisoh23VkH1h028YJmWOVdK5lQj/4Xxj
sPLqzs3za2iNZjTpQ8XmPlliVTZaR22/nXqU52ICVspiH/exnBpRbaxm2QQi
ydDBEIOHNGAx8oVjmClEeRfr3/Ttpr92nNaL5HNRniNXSHsGaVOmIoan5SLE
/6Q6/fJvNN5A+FSlMkPia0+xSn6np86nNXGKzPFMMf22j26S7k1wUwXFWuCv
YLXeldln9Ccz/jahN4PVJ4sxX36wSB/Ui4v5+pbYNdLc0qv+g6bpuYb0jlpC
EOCxN/bYMjXSpB5NatyONnnbJ8puLZ2qdSgoS7dC+baP3Hv3rdKC3dbs5jBr
qIVb3VTja1RaFN8Zy9uB7zyCV3JTX9LIgmgVZ2YHZnUJ/l4cFlYP1+jKWm3A
15ePRYr1MDHle6FDYgsavjL46ewWVL6xz0YZa4f5OC/Uf87GrQwhN8HdHrVX
7tnW6AwgCTsVqK+1hzKLPpSnGcJTU1EnUe7EkYnZ9/a7bEWhS/EtZSAPY8cr
xt0VRrjYllMY2MzD/DdOS9JsDo7ZhNV0Ozmg7az9VWW4CQ4ldUZxsxwQKHmg
sTQ0RZltnFOv1gFFJYr4/WumcPrhhiw4yhGn2c4pQeNcSN07XAdaHVHy/aXG
ym4zxC+z+7tcCdYXcw9Z9ZojTv4nLyuPwLI6Rypot8DH4hPrb+UTBAi8Xt7/
0QLCE42/cK4TGBSE9xh1WyBTK8yVyghEmexs+YAF6r11f39dSuC2xC3Tn7SA
rn1juPYmgUu6H6flFQbSAU6OopNA3H7Y4FwQg6Kqs4lfdBEULRVXqEIYVKWo
/I72EHymEZa5hzG4Zyld61ERXMfdRwvRDDSR5omDPxOwudHXkpMZOE9Y+41P
ELzTf1ckucbAozHVvnqKoNYu2nNBxsAnQ60TzBC8/3puYGgxgyDn0juzcwTN
/KwS22oG58/w7J8/3/x/Z67vfhOD9AOXdA3LBKmh6vydLQwyjMeHUrQEXUfe
bZS0Mii8XXV1dZWAJC7YRXQyqBSxE1rWCCY8XxV09DC4GSrwTV8niJLdNub3
MWh0fGx38B8Cn5Hx7bIhBq3Lu3QbGwROwZWXWSMM/gXXeq7Y
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwV2nc8lV8YAHAlwrWSRNYdSlFKJaPxHInQFiqEREikQTIayCZEVjJKQojk
l5GdTXZCxr3X3q5N+R3/8Pl+XO95z3Oe5znn/byXZHJXy2wjExNTDP6x/jv6
iQmrrKnvCfHtPCfJL6hQ1kw8e4VoCR19vO9EsNfKC9yIxMeQuGpP3I4dXeQv
zkL0BmeyrS0n9p3jdtYL4hHAu1/AbNGdCl9aet/PqrwBM0elJAb2stXZrmnz
GKjfVso+iX2qLmjn/K946Di2gTiA3bxiETIlngQdZ2TjWrHtK8QOTGYkQ812
h8pG7B2vWmrGVT7Bz0MUznpsEynEPGqeDlsMPgyVY29ccfw56/wZLlg8eV6K
3dKrIzqrmgFxZblHirAdPhFyZn5lwhNr4/kcbM3gAdaZ2C/AkVvF9B+2iEOx
9rRlFiTrhklmYRepPJqaXPkK5GdG1WnYwXu0TkyWZcMqp57aJ2xTnn1+E/7/
wfDwt+4k7M2dVMlx8Rz4++qdaQJ2e9F3u7GhHJC4sV/rHXbyh/DS0YxcMHwi
bhCH7ez3YMuoYx58Gn3gGoN9/v55oxGVfOBK2vsjGpt4dU/qMOd3cM3WkHiD
PXN808pQ63fg4K+JicQuo/SoD70tgA/Fn+UjsF+z574eNC8EncLl0TDsrEea
9x8IFsF2rqT819hvRuSFGM5FMJ6clxSK/eL6zqL7fUXQFn7wSwi2TQOf+Yxq
MTS3cf1+hX1FhYn7fnIx0EzPCa8bZY9nTXOXAKvK9ONg7D17OvXvPSiB4/eW
ZoOw+d5Ubpz+VQKek2Z+617hzk6yPVYK9O9H0Lrpz99dnIotBZ0uK951180G
LtxlKYMOTZa/gdjZ5k/eTlqWwX12Ztb1v8d0WKnerS8DUUEz6XV7nbs2NnHw
B3TaS1uv+16R2iubsB+QulO3Zt16hw4rTaz8gFcS/arr96fygdRnbVwOfg/a
u9a9V4jHa7ysHML5DgSuz2eb36qM9Z4K+G/DmNH6/P/9G24d86+AUcR5dj0+
g/d+Od+ZqQDZhkDt9fg10MsoY7qV4Jv++PF6fL9dyay2yquExe7y3HDsuOqY
e6PiVfDY0EFwfX1mw79K9fhVgS1z4pcobDXzGlrTUhUYUQ7brq9vhFzfm/Jb
1aBWIH5+ff3HmBd0cpurQaLF8tx6fkATJ08aqoEVUz6b9fwJjiVXxqXWQLWt
0Of1/FI4fl7J27MWLiydDE/G9iWYMpxna4HV3uxEKnb378efbG/UQZb1AMtn
bHf7BLGrR+thqY556ev6fNJXN0pO/gSy1qe76/XCB+yGXDINEP6hhFiBfXRX
iJKnaQNstpdnVGMHzCYxHBsboObFsdUm7MNBrWYmKY0wY5H1lo5t6GB8squv
EXaHFugNY3sajYrpCjaB7jFJhQnsjn0b2jVeNEHEytYr6/3hafVeTVmjZig8
rr+TG/ePjxn/7UoJbYYs5WtjW7Gbwk8y76xthriiry1C2BLmV/MFFVvAdL8P
+y7samZ3GaatreDVEMuMsGdHuAmOGq1w/FNwqxq2aFPEIONpK4xspFWew7aN
TY8dHGsFaVLMVgNsgeOdfD/L2+A86YWiIzaSuDWp/rcNSlpuC7hiWxKma0oO
/YL9zOn8Ptj5v1lfZMf+gskGLbtIbBP7gwvRju3Ae4CtIh87Ld27845MB/xc
3fNpswcVRvhG/DRvdEDUjT1zvNiS9pondod0wIYQpL8DO/YYIY621AFvb2Q/
2YcdXOV3S+9HJ4jEFpJ1sOv3jm9XWOyEwnsu2kbYhMBzVduku2CV9/I7S2x3
Xe69jYFdoPFNNfwJtj3t5fRpgz8gkazek4SdqTYVv/PlH4gZKlvKwp5MuqjN
XPIHsmavyhZhW9hu+a9AshvS7SoX2rDfN9+zeKPXDaEj7zyo2H1HmoQc/btB
YF/YwQlsvb/BznKMbhja8aOPxRP3G2PGvq27ekCpfI2+Bbu59HLP1NUekAQt
FjFsXsmswHrfHkh7kX9SCvusD//JTwU90BhxIvoIttf4Q4b3dA8EOLXzq2Cb
fLzddIivF6QUilLFsZk6dqTES/dCsrRC/CgeP4ZQ47ZFtRcCX7rezMU+cdzJ
4JlhL3TejJn2xe6ykZabfNQL/h8DzhpjO8Z2chkG9cL76xcfymMLNvkO1Cb3
AsmNbrEFO5v5WOHRsl7YJHRGagKvn7bcWFjyn144K+7+rQ575tYbW6GFXlgJ
fbn1M3ZQ+FkNL94+4HGxPhqKfaB6lbSwpw+8W0QPuGDXr3xaNlPpA8s3sdPm
6/vhvuvNLQZ9kN4y91QHm8OI65OKfR/ouYh2qq7ne+B398yXfXDn9XZmRWy1
EuvrpKQ+oInTF2Sw6QzRI4ElfVAk5JYjie22s557rbMPmN1nT1OwyVeeDFrP
9UGKocI7EnaRl0xRFzcVcpPO16zv34a53eFndlNBxky+aL1eVkcD7uUqU4Et
aOb5PuxIUdDco08F9X3PeOWxFS5MksMfUmFCsddKBbvtWcwKawDet7P5QrSw
7TIvtNglUsHq/XZvU2x++tonehHusxsnNR9jZ277/OJyBxWeNYT/DsS+eNrY
sIRBBQrPNrkU7AkHXnlZLhpIF9y8Xontl1zEE7uLBpF/3LWGsKW6bIe4EQ1s
rB34CXh9zHGmjN2ngXp327+r2Ezx87mdvjQo13132g07fJNIV/V7Gkh5WCp/
xq6suiWW1EaDJHbaaT6cP8Z7/SB8kgal119rn8ZeDMgw9mSjww8LFb6n2Lu1
V+PNlOjw5J1P7Dx2UTapTPsyHeSaJe4d8aLCVaHT/Sp36NCS823GAdurO0iS
/JYOFSl1bKzeVBiykPzUvaEfPMifniEfPO+as3V1O/rBgZ3/dyi2oMz9ifxD
/XAp0Y46jq3OyD8QZdYPOZt3sX3wpUKSi9bXK1X9cEP/aMwRfyqc7H3Upkbt
B/8l26dx2B0noxfkVvoh7nwsLw9eBw62IUX+fQPgIjqmOoN9O9iloCFwAHjO
K6y2B+Lzz1x8T2HSANi9O2p6LQiv75VKpvSSAShNV3Dpwq4W2ariPzsA28bF
S0aCqSCd+LFC4+ogBC7Hh0mG4vMEe/2Qwr1BkN380PM7tsEdBvtun0HIqT6x
W/c1Xi/ZE2dZ8wfhqX2x88swvF/lNTeUiA8BzdjpHjkS9yOxpekMhSEolNgx
XIct8lxsa9ylIXgek7nFOQrXv5qlzlO3IcjPabDrfUOF1IZ/v48ODgHH82Lv
qhh8/ujfQ8tKG4ZN+na9Ih+o0Gv4m624ahg4ZqSzWXDeXW73kqmjD8PgfET2
NLZCzeDj/h0jsFvzjXxzEhWYMxJ4BTxHoExASSk/FeeHM+nEI6NRMFHvUN6V
jeM333DTzXEUevI3lyr/RwWXu8+8X4aOwuGYMRvjb7j/mPS0JNaMgmlql1pi
Lj4vqEdbtcuPQdekzoJeIRWKtwpFKPKOwyGuVD29Krz/+VcWqEqPw26jS54f
q6nwgdWBfkltHGbFUruXanC8ltr233YeB74hH64P9VTQ7QkpjxwaB/PYHiuJ
Frw/JPPOrhRNgEPSuFROD463RJEQW9cE0NrZmJX6qPAz+i7wL0zALvtOlgIq
Ps8F1vvs3TcJh5Y/+P7sx/unvR/pesQkmO3+FSY4hvvV5NHTllmT4Fee+iNz
HJ9PLUfv2P2cBN+mo2IXJ6mwU2ZnV/nGKSBOpHLHzOB4kNwlexSmQLnxiOmF
ZVw/x4L2P1Gdgv/22CvuX6WCx9W38qJaU3CcNtIu8A/nV+C30/pWU+Dw+KH9
3w00WP43Zv4regpSDrLt3c1Bg9EunY8/N04DS7vsc4YwDZIXTT7b8EzDI+WK
pQtiNLDgt/3GJTINS4TgY1lEGtDP+FSekZsG6bIKYshOGnTlFgxVmE/DueIv
NzP206A2XHJPUe00uE/4N99QpYFP1mFZo9/T+LzxeFJJHfeFBmXFf/3TcPdU
ZKvwGRqUbTbQOLY2DRFizkxzF2mQbx9o+U12BpKNiho2XadBqvZS0ufXM1DA
f0Y/0p4GAbw1UnHGDPiiaSkYnU6DHHnRr+dtGCB6kq+w+Au+P8O7sOrEgLxj
bb6T/9HgaOpW7SthDAg6mh52q4gGQxoGLlz1DPhglOBQ0kgDFbfxn4+PzoKd
cryR7DwNFud47LQE5uCdVXfxqCodKKIma2uUOXCqGpSWO0OH86eyvFNl58BD
ijPf8yIdEoKvvmU7NwcK8wnn1fXpoLU/rqLAbQ6Ys0SPy9+jQ6rFwR3S03Nw
okoUanEfMunULmSunYdTesa/mpj6gSOqz/re73l4lY1GyJv7IVPPRqRnYB5S
JF/XO3H1A3OH5+PcDQugqB5LUMd96n177qF78gtQ5ip7RfNwPwy0Ej92xy9A
zJ/Th+ct++F2w1hgzuNFKE7UFaN198O9H+4mdyWX4YXhObeQvgEQo6uxzh9a
hoHp6aDnwwNQs5E92Rktw8SK35GH0wOwE/lPe19bhpkHH5RvbxiE37mhz977
LkMF45ZRBGkQlD9/ePt7chmSDorlMN8chC1RlR0q31bgbKpZP9vIIGTYcl4W
1PgLW15fJbWyDUOck9XIgStMiBZkQCssHgXXmNVLs2MbkOIy2/1Kowlgau5F
+Y7MKNviscOi9RS4DxfEOT5nRqfynXTUHkwBO1P0RkUvZvTAz+veK4cp4Nt3
rexrKDPKii++Je02BTs9G0+nf2ZGZR8yVLXCp0DzaMn5+AFmxM/l3epUMgWv
3r0z8NLahOZPaZRf4Z+GXQ9vOWhLsaDsMj7J7JRp2KfUcznmAAs6WWU4Sk2f
hsNMV/ePHGFBySkhCpxZ03DST2PgqQoL4uYosNbOnwbD93u1UwxY0J59m1Xy
cJ6/bpnZv/ElC0rgfBBBHcN1JPd0MJ3Bgr4dyJgLk5oBzpWFkuUlFlQ5pfBL
R2YG+Ipt36oysaKsgGRl3oMzQDxnotPJyYpIpmcyHBVn4JiZainrLlZ03s5t
Zaf6DDwMJcRcv8qKxg/UHW0znQH6XJgu4TsrUuOqsIqOmoF45UMP/pSyIra0
w8aHYmbAyL/+ZXo1KxIPvXzyR/wMdEiwVF1uZ0WXjyT87EqagcbL94++YbCi
2rIw7s7/cF1lnCXuk9qMNvLlivI3z0CY9YaR82Gb0TNrxjMHVgZo57xhJb3d
jIR+e0v7sTOAj0WBwni/GXH4NpZGcTIg4I2NQVjmZjRR/PB7Gh8D3Gs663vq
NqNKJ47Wd2IMsN2T/cV2Exs6+1b/Ya4cAzT7b7sE32NDkk3jQdOGDFBzoXw6
5cCGuBrMTly4wYCT27o65p+wIZcMJcGPNxmgpHpOQd+PDS2LrVw+Y8EAqYT9
DEoiGzJ73zZ65R4DCGazFl+72BDbtcU33q4MYPv7Kcycxoa8Xp4Qj3RnwKZQ
s3KhETYUmNRXn+DBgNWyNsqTBTYEXiey03wYMCaR063Gx464p7QSPIIZUEt3
0W4/zY4cLAc2XYhjQKXzETef8+woqH3ZgO8dA8r4JzOO6bCjg9J3qA3vGZB/
ypgnzoQdbXUys4OPDPj0/mS1pQs7UvuRmUdNY4C/6Wa0ksmOHjN/q1LOY4DP
aqFNag47kkqJXPgvnwEeIQ7RRkXsyOxIh9aeAgY8KRteLq3D4y/cDfpbxAAb
idqvfkPsiEdiXuZOOQPO0wOlxcQ4ELuk9eiNBny/0vQWAwkOBM/KtjxqZMCZ
B/JPoqQ40KMUVVavJgaob+xuEJTnQCOPflyLbsHxJUrbb73IgehDucmh7Qwo
Mn8irqXLgXY1GZ/0/s0ASG+sDDTgQLf9D3x06GDAsRMOwtyWHGju8bluzS4G
yBn8KGJz5UBi0i6z+T0MyHonePu0Fwe68/7e34BeBhwctdrqEcCB8iZf4mM0
A2Qc+W4xR3Egw1WN8VEqA3aHGxH+feFA2eNfKn/14z7ck5l1LJcD8S7Mn/Qa
YMBOSVZDpyIOZNV00/fwIAPI2Z8+L9bi+1vL9Xg2xACRliUdRj8HSjtgJDkw
woBI4XNrsmMcaGv1FJ/dKAOEbsZ+tJ3hQI5yn2rXsAVm1FbG/3Ggc66xyWzj
DAhRjHy/l4WAvt38Xe+BvfX5+DkrAgHt3H6smGmCAby8IbFD2wlo0+wT3iHs
gCuDGpJiBGQnamStM8kArhglhpkEAQ0JWoYXYHPI9KnSDhBQ04vlq+5TDPCy
OzxJkicgzYXnE73YrN89w42PE1CJ0iEtxWkGMJ+VGf2jgceX3+r+B9v11fMQ
kYsEdGRaWWvPDAOYOluO6+sSUJZz5IQt9hPy7sEIAwI63CFyLQt71dIpsN2E
gLLZq4IY2I4Z9YrbLQlIkRATLsNgwNIiiaZzl4AKut9am2E7IDu/EDsCOuVe
yRuOPe9ZKdfsREC1K8Ku5dgPfwr3bHElIG3ViOIpbIbAXa+LXgTUY4x+Cswy
4L5hiezLAAKyOr8lRQF7KmFbZ10IAS1yceroYtuMW7hzRhGQV8yBurvY44fz
952JIyBB5qdbX2Dfceb55Z1IQMkKC5KvsUdKTZ5VphLQCRTB8Q5bPKj9dkAW
js9nPbVP2NqG53W08/D1xKjBn7G9pctgRwkBvfLeP5WOXbCoKNVbSUC90ycN
k7EZP9L5P/wkINsrIn9isHe/2rlm1Ybnm5t3JxD7unHUsOwfAn54J3E5Ywfv
29KyQMPxfXS2wAS7Ytmj4PsIAV1qOv7sFPZqxepHt2kCkpWa0yJhy4bef6Wx
iOPz9P6RJRyfWyZDLjxrBJTb+FWqFjtqv6FFKwsnCuewyvHHblht1ori5EQi
FRVXNbCPhhVKSu7gRD6EB2xf8XrZmsrxjRM50f1XxYJm2B9kU1YzJTlRA3v2
+S3YvLWvG0/IceJ+GihtiPNDNYIzf9MxTpTO/KjpH84nx1uuH6pPcqKBQ8wx
Udh0Jhsn3Yuc6D8jrqQqnI9C9TQzkSuc6JK+74Ae9vmoaxep1znRDdV0jfV8
/ianutPGihPR6UPPFnD++90W+fnCgxPZXaJ8GcT1UiwfnHPGnxMVFzWI6mHP
b2J7vyWEE7mJSaRV4nozjmE4RMdxotsJ+RA5zIDDLdXkr/mcqKw3axcPrlfL
OMTlVIr/vzSowATX81ub7AVUzYmOhPI7Z+J6Z2OPr639xYmeMXNaqNEZ8Of4
Y3v6DCeK5yphRrhf8BEmjZOXOJGWaX3lQ9xP1NtNz9gycSGHpGdfEnC/ybx/
kbjKxYUk19qWVv7g/pkoWb11DxfibdfUdMT9SmZLm6iKETa6sPwd978B/wHX
UDMudEVgR3c57o/RHAuDg1ZciEsy/FYt7p+cmwQz/Ry4UMlCqlkdPheOzF9T
awviQpd1kUhiNQMSuv7YWJZxIR42JqucYgYYXJtozqvmQnIv/kX44f7M3/ZP
gbuRC1Ud+2xtUIjr+ac485c/XEhJfx/zDO7vxiU3wlbnudApnYCB2f9w//rY
X/hyDzeaOT4acC2VAS0S8xLU/dxo/oYo+0IKA3zjWH0OH+FGFkUbdwclM2A5
UlL790luFLp38HJeIgPa/S2HyAbcaHuJgOkg3p9ePRjnzQ7gRtl9vLfehuJ+
BHM3uhjc6DrDdsrTEde/8m627GVuRL+zC1454Hio6Ke93MCDPqeNv4m0Z0CJ
evHySR4etNU340X0fZxfWv6vkqR4EEciN+fD2wwYNdv5w/4GD8q2Ehu7eQ3v
N346u7f85EH8u0OWzh/G+/NLr/qRVh4kkuwq1SXLgI9BeQ/LuniQxazrbbP9
+DzwmlT8aIQH1fZ9235HigFiDfN7JzfyIteXpYbqRAa0/S75oSPGi46lpUa4
EBhwelxvgazDi/6mmpc86J2Bt/xuzU+v8qJaVyf3wj8zMHs0Jb1Lnxedntpi
wd45A7E+K+avTXiRSmj5q7DWGViWfNPObsuLLm6+4BJdPQOfTP7kTPnwogLf
rvALWTPA227kXFDEi8a3jUyf9ZiB9hLTDXp7t6BX+39Kf5KYga9eZYbEuS2I
b27soafeNNxiseutr+dDeTdds67aTsHN+05fOSO3It/lvc7Vuydhv7l0/dkb
/Oh33xVjC/zc+JNvL8FOcRuadlCw7qschbw016i9zAJI9/EI77aLI+C0Qepi
7R8BlNnu3lzVh5+juxzVbbK2owOXhsKvJQ5C/wdSSIyzINr+mjOLmjwAY+59
S8zPBBEoNJZOfBiAGZM4Iws3QSQUVeH4N34AmMRJ0rI+guhPvEY3OWoAdoQR
S0rCBFFabryTv+8AXPQUn+rPFETmhCQe6p0ByDcXPbt3WBCpybJGe8kOQMhu
oU05OkLoS8DGczUl/WBguCuRdlUIeQTkbM8p7AeJkEOa3AZCKM5Z42BSfj9k
rZ0LvGkihDIps7qB2f3Q0uYqwn1XCJ2IfmjomNwPW1+MHb7pJYQWj5NvfQ/u
h+C+QjOuPCG0IHfg6pppPwRG3qq4QdyBWMMaBix4++GRvesDZ8oOxKZJE2Xg
5x1DrbfiYbt2oI87yRueEvphL0fbo9q9O1ChrkRtFGs/VD1W3S2vuAOdjVV6
OLxKh43XJLw5tXag4YY0ztZhOthtp2r+57YDSXz8ajheRge9kOv1nIP4ejLH
PcnP6CDyhUPYamQH+v273HjUhQ49jf+ZV43vQFJJ9geznehgysO3wWN2BzqY
pV5w6REdbHzKD61tEEZtTtmPYm3o4Ppsf8S0iDCyavx27811OiTd2WDapiWM
qkOvunIfp8Md37TPh3WF0b4fH4wFjtJBJln/b/A1YZQpKCxPVKRD5uDX1xeM
hRF5r32tohwd8k1uV1VaC6NXm+bD3ffRoeFqs0yelzAqdRLJcRCjw+KphKWY
AmF0xW2TQOcGOjjnxbiVFQujXUtedsBEB6aDkVzDZcKow2TMN+EfDTaLvyQd
rBFGU1su/rFfoYHAkoNG2S9hVNftwyczR4NDqWcjhqbw9Q7Vl08M0cBm26yC
LEUEZfC23PHBz8MzvhMlOrtE0L7G6DrRBhrYbRw+67hHBB2SsT+TWU8D58k/
xqX7RdCf71pvu2to4FtV4aVzTASlHsqLPVVOg48uUe2PdUSQ4mMNQbU8GtD6
TzqUeIqgf1b6TWIfaHAypj5eyhd//rO/Uu57GsRe1asLDhBBblAwrfuOBoY1
98g3Q0VQ4tEd50JiadDxObaW+Z0Iqk79/p9YFA2anP4RVQtE0JPHmQb3A2lQ
siW3qmJWBMWnXe7nd6YBqUZ1dv+iCFJVuLCvw5EGz9wbxcJXRBAvp0ZZ7GMa
nFgYemCxURSJBMv3yD6iQW7XdjF2XlG0RZCp6uZ9GmQm2t3XlBZFlgS4w2pJ
g/jjssJ1N0RR68uH02pX8HjnOdxWTEXR29UUorouDahGtJE9FqKomLr8QFOH
BhTX0FwPG1HEI9zjoXWZBu/Ll64hJ1HUfLT4uu0FGiRcKAn/EiKKVo+P/aSe
xvG6cVkgskIU1Z/68yNekQapL+y2mO8TQ2vcBW0qRBqMHbvu+uKAGMq4W9/k
JU6DvbOnGO8OiaGwXym29WI0SDbhb+1VFEP/8uuC9EXx9eBLuJ6aGFLoTrV0
2YHHX5oSP28khowce+728NMg0vqOjFyQGHIQYmsT4cDxldCOuRwihuKMcwj2
7DQQ6jrKez8MXy9NnvaTjQbhmoSZtGgxpHUj6tGLzTQIlUz+ujtZDFmKrMkt
bqJBYN/gMZFSMaQxJs++ukYFT52bZ5jnxFDTjA27yzwV4i90GZgtiqE8QwWB
7jkq5Gvo2FSsiKHRaOM+mFt/P3o6yHejOBJ5XZfJMksFg13Sv7byiqMqa6GT
kdNUOLgwYyIhLY40ch34Bseo0B3u6qh6QxwNVOg48tCpsBS84ptoKo5C3ixp
edGowO//MJrdQhx5nVod3oCt8fxWUZ2NOFLhFru80EeFLEtNVl1nccTs3bxl
tIcKPkp8wbfCxFGSMKvyfCcV5LrikjzrxNGrr963olqowCtjsZjeII54FfXu
H8Ieeypzur1ZHDHV/6XUNlPhPSWPvrtDHB3ZW+Cw1oTHt2oRrx4QR/9yKEPW
jVRYdmY+w8pERPfms39Z1lPhN+FIsboQEW3MkWeKqqRC+eGIoa4dRHRN/8Ak
ws66vspzT4SIEvS0Dw9WUCEwvcQwQpyISLZixYex1S9fWB3eSUTv53PpzT+o
8C3SQt73IBG13dumTS6lQvieqNS6M0Q0RrzYvPadCrMMtQS3c0RU7Xl8OAn7
QsHMG8ULRNQ4pG+qjc16WdMvQYuIdCOkfZLzqWDnvHTb5RoRncoSCNHPo4LW
zyu795kTUUqjcFzDNypw2vG/83MlonfJfTGsWVSwgKLIk+5E5KU7of/9CxVK
2e8EL74goter0i4PsR3flj439SYiKXmlSVomFYYr7hsfCyQiuVvxQRUZeP47
GkXHoomoNSXuZ1w6FZ4W+YefySEi5Vb9A/EpVBj5UxSylEtEngcefLqFrbvC
CEzMJ6IPv7f6SGPvPaLnzVxERA+2TVtmJ1OhPWWXY145EakeEs5vSML5E1ao
L91CRFWbZZK3f6TCgPW0GGGSiHT4z6dOvKfCJV8J4ZwpIuqQeqlXiJ3/8cp2
8xkiUnp5zTIQ+xXtO0/pHJ6fsk/KIWx0zYfJaZWI9M/qlzx5R4XIUxTqCDsJ
DXuzCIvEU+GcsE5CtQQJpe8vZLKLwetBlynS30VCG56UtZ3HpqeydY5JktBW
W6HW3djOKJ+XR5qE7CBT889bKnwyozhfliWhw74xQurYHJ+ntbqOk1Bkm4Xa
zmgqVJwKYJrQJaHNx7M7/0ZSgY/bQvjpVRLSYP6c14Vt+Ev5CK8eCZ2xXirN
w563nLM6eJ2EAvY6nXPE3vXS4Jf9TRLiuqp0aimCCu6/pdLW7pLQnEli0b9w
KijbVOhv8SYhU/Vjc5JhOH/bh9XKfEgoMbTXlR07S4Xz4CM/EoqqGIbR1/h6
QpfY/rwkode/pdTTsTnLOrI+viah5q/mQYrY7UITXOg9CT24UMt6JZQKwe68
SzMJJFQyWOBzFPvM5EF6QiK2qcAJInZB2aNcQgoJtXLOHhwJwfV1d4P5rwwS
Utl2W+cZtu0P/iKbQhI6tVnZ5esrKkgdkE8hFZNQ7MjzhTfYtMhrr1tKSOhT
pmScO7au7ds7SuUk9GsqzlUb+5jwbiHWOhKy33npyXwwFdjuHb0f3UFCv+9G
XlXBjhExkaidIyFZ7/ZwpiAqKB2SljFZIKGvF24pTQZSoUVjVn5xkYRUKSos
3dhsjzzOSKySkOf0sEA+tm1j8n3njWTULClFdcBGHoyivTxkVKte9mvmJRWo
k+7X/XeTkZWhdvpsAF5/1vPmFCkyemwbcbsfW0B0+70caTJaWLVRaMPW1Exy
75chI+UXNYRv2Jnv61KOy5ER72XNIGdst2sCy+PKZBRJM9zOji1Rmvj6vD4Z
6bfTeA74r7+PXnzfZUBGWgcOG1KwHV6rf7ltSEYqf/ULBLBrLId/etwgI755
2ay/flS4zyvNXmhORhY3F+xqsQuvpzntf0hG43uHLllj6y1mGfP6k5Gh0w2r
fF8qbDJhufs2gIyC7sfOZmCn1ei47A0ko4Lu7JeJ2Bti5iPUX5ERi8DtlWDs
j6oKzc8iyEiTaeTjbey54DzV6QQySi+9YCCKHbivRKqpgIx6WL5IBPrgzyvo
s7sWkZGcb8IRT+xCldlB2RIysrUPv/4Ee+LaroSgH2QU8uTpyB3sMx4+4pdq
yeiVjhbTGWzWHi3+ht9kdE+MIELAFh0ZnXnaiee7cdMTZuzDc+6N+/+QUdiZ
v7Mr3lS4Sfgv4GUvGV3knSaNYxfJC7NfGMTrY/znUQO2UyDtb90sGe8XVVuj
sIOjnLtc5vH41yt/hHivf19oW96+RTIyZan0C8Buzz/t4L9CRhkelddcsY8M
p8yc3UhBS7U/lW5jTyk/HKzhoaBdoSbZiti3GJsaq6QoyL9bsr3XC9dz8ql6
g70UlHvLeK0TW/eGe83kPgoS2MZ/4Be22k/m8m2yFHSdPpZah70rZWPeDXkK
kjxnKpyH3W/ClLCkQkEpp29/D8PuEkLxfqoU1HxQx/kVdkvD0xjx0xS051Te
qZfYZSfWIlQ1KejW78VpD+z3O/4FBF2kIJF6xQJ7bNOmFYc91ynoUW+T6FVs
A++j9vmGFBQhY/tQG1sbOT24YExBo/FeLRexT6UtW9vdpCCxf1IZGtgSPksm
xZYUVPhErusoNk154ew1ewqa/nhjiYTdsXhEc+wRBXHrZQyKYTel259++piC
9GWde4SxS0TnlROcKchNy210G3b80uyRaVcK4jG6YseBbZIxQ/R+SUFCcQIX
5zypcMf18qpmEAU1ei77zWDbXc76xfkKz2chrXVy/fsMc3YBga8pyPqut88I
dpri0kpYNAUtlm9y7cX+xqH361oMBWnO3BHtxi7uzM0UjqMg2Q8JZZ3YLS7O
ljHvKei/RK8jv7CXitfaPqRQUOqWbR/rsTe+Ms60SKWgyOcb4muxOU2L/aXS
KUjYsSCxGluM1e1UWiYFtW9KbivHPqXJmvk1h4IUnp8uKcQ+L2zu/yiPgorl
vu0owL4yVmGh+J2Cuu4vPcnHvh3gLf69iILqPcZv52AHNnH6l1Xg8ba9afiC
HfnO2sKjioK+cwd5ZmK/e1ivol5DQQ8DdTUzsLMFApdr6ikoat9lRtr6+/TB
qVb/Bgri1PD5nYpd9e1SxoUmCuIdD6r5hN2lt9WiuZWCmur5mpOxB6QfqoT+
oqBATr+hJOzJ1RaxK78pqK+plX3di3Vyy4KdFFROmjrycT0eMa9bO7oo6MRS
x91EbILtwuc33Ti+115nfcDmV77qZ9hLQUPKZJZ1S9KEVKg0Cur9lFL1HvtA
lqPY+34KUtyfdHzdSi86l8wGKWin0qPv77BVdI+1Sg5TUELdNo11n5WM/jw8
QkHfht1747F1F//6poxRkGFAmdu6jaoMza0nKCgsr+Xgui0iC0/un6Ig03tf
x+Ow71sRxaanKehH+q2sdTsfe76UycDXsx/yWPcLLmrLwzkKgnIls3UHdJ/8
fGSBgvTeXr+w7vD0d76LixS0ee2i6rrjn20yz12mIPUh/tPrTrlkdtJ5lYJE
9ZK0151FLhc98Y+C3LW5bdZdwNi1tLZGQU9/qbxa9/+WmrLr
              "]], 
             Line[CompressedData["
1:eJwV2nk4lF0UAHDGUpayjqisUySUpbSozkEqkpJoQ1JC2UuWlBZ7lFSoyBJf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              "]], 
             Line[CompressedData["
1:eJwV2nc8lH8cAHDuzsVZd8g4ZV2RolL9COX5WA2JyE5C9iolIyohIbuMjIy0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              "]], 
             Line[CompressedData["
1:eJwd2Xk8lF8XAHD7D7OYwYxsM8MoS1KpRKnnIJIUFZIkSfZEIVslyhIKSaRS
UpKtJFH2ZN93smSXsmVf4r3ev3y+HzPPcu85556DhMWVk5fYWFhYnrKzsGz8
fHbTgmunZfBBiuH8ZyEPPihpYuieZthiBz4k7xBEXi/N92MwPDDhF8pfScjP
CkPpnIwg7PeeDk5eZIcDrpcX6DHYvNoe53/ufPCx+WfCrMZTLGdXovsy8rK9
bte0dRy2PXsqfAH5UE345vm2eGyPB+/yNHLTik3kFD0Je/vD+MUIslsZbcfk
h3cY58UApSFkkYfNVeMaKRjlRmhPP7KFHLD/tk7H9GwZlj3IbCuedbPe7zGP
/alqXcjNPw3FZzU/YEYvyDs7kd1TcDl/2zIwOckLmq3IOhHDXH9ffMQkMF27
ZmQx9yKDadtMrHqC+LIRuVDj+tTkyidsH5fooTrkCNmTBydLsrC1y5bva5At
+baFTIR+xlxt7ipUI//3o196nJ6D3aAcN69Abi/Mc/0zmoPxlc8JlCO/exP9
7feHL9gpgmtHKbJ3yDXyb8+vmM5Q1fvvyMevHj8/ppGLzektx5QgM4xlU3/h
87BTx1gefUP+e4BjZbQlD7vU3f2yGLmE2as9+jwfk2V5WFiEHMXzJWrEugB7
+Yk+XYiceV3n6rVNhVj1P79dG346tld4xrsQS24vCChAvntuc+HVvkJMVatp
PB/ZsZ7f+q9mEXZbK//Shk9rsBCvvivCPDt8JvOQIWs8c5pYjG1eFwnesKzs
j7PO14qxO59DlDfM/7ScbbqtGItia13IRV4hZiU5qX7Dzv6cL9/w4O1X+lMv
vmFN+pPJG66ZDVu4wlmCrZ8qeLHhLOubzydtS7CeX1aJG47rtNe8UluCOfEP
F2w48NiZPxOK37GsGtWxDTsXaj10fPwdSxe137Jxf5Ndu/dNrHzHzq46uWxY
441E32XzUuzLlePNG5YX5gscLynFalzZtTbejxKyqnBZtgyLIIZVbHht7VfL
n9AyDLdv1mxjfUac27wd/pZhyovbuTbWr36whPnHqBwTOqJRsOHs0xmV9l/L
sXfyCvc21v9lZZzzb3oFNhU/ZbWxP7PRn+R6Qyqw6QYHu43907KuGmhcqsB+
6fT5buxvzJ6+p6VWlVgr4fj/9/8P+4Lhl6ZKLEfk49+N+MAa8XxpUIVFOJN0
NuIn4oVk+cvUKsyC3yprI76UDxzfFxRQjQ3sXK7ZiL9gnOWM92w19ui9skct
ck+HR4rThRrsgMcVlXrkO26vacb7a7Ero98XmzbeJ32VTXqyDjt3kHptI1/4
MR4zgkI9VogXKt3Ip/1bIvcFWNZjwptJCn3I92eTZjwb6rHUXb9Vh5F3h7dc
skhuwMzKDxlt5K+Zu7l6V18DdnX4vxOzyAHnf9OMNjViXse/mW/ke+c21vYj
dxsx51XJgo36cKtSXmfn+SZsuO7udRyqH28/fN6S/KgJe3cAJ8KH3Bitzr65
ugm7NBfYwI8sZW2cu0mlGctTv3xLBLmS/Y4Ci0ALNmfQ0SqHPDtGxHkeacHs
+CUktiOLN8aMzNxqwVqFL/jsQnZ6kf5i5E8L9oCr8oYqMvXAD/660lYs+DTm
oocMUlaT2v9asQ+WR6wMkG1x01XFu9qwmq9HL59Bzu3gupv1og0bPazy5SKy
hZviwjPPdiyx7bOeB3JaetAPB4VO7GiLuu1b5DH+sRCdC51Yow8PpCFLu+kc
lInsxMrubZLNRH6hins5sNSJreTwKRYiR1SEWJl8/4EF37WgdyDXyo8LKS/+
wHylHAJ7kXFhxyooW7uwYYl89mHkO0ZE+YawLmxp7/6dM8huAw+mD5t2Y4cb
YqyJnnyQoTUVv/lBN5Z6cdiCgjyZpG/AXtyN3TbwchJDtnEif86X7sGunbhZ
LIec0ORs89SkBws/94dLEblPqVHYM7QHEy+PP6eCbPIvwnvPTA92M3tUTRs5
ynxmm8CWXszgoHudHnLTt1O9U8a9WLSk/pXTyCTpzLDa4F7syCUnifPIuvcE
1VPyezFbro4hK+TAcZeZoOlebJ7zXq4jssVbu8Zd/D8xvZgm37PILJ0iyfFb
f2IdefNsGHIcrsqPrPkTy+napSaFfPCAl6mP2U9sYu7eARxyl+PWPZPXf2Ie
PKsLG+vh+eIHwSz8J2YiFODUg7ypMXi4+t1PLIwun1iJnMWuWrC/5CcmJvk7
NhvZYM+fx++6f2JrtJLjG/v31+qpk/DCT2wP9XNBDHJ4tO6RQFIfVvxfyUQI
8o7KVYkF2T7s9czYj9sb+7WSsnxJow/r7tga4L5xHm4719Rs2ofZf/GfckLm
PU9I0XDrw/QerQjZb8R7WN6djAd9WJDdvX9WyFrFl89JJPVhm/btemmJPDgj
rhRW3Ietss+zbdhvcy1x/Ucftre8UfISsuTpmyOX5/qwMv8KFhvkwkCFwi5i
P5aKdT51QDb70hN9VKYfG/3LsXAVefX3fecvav2Yx4sjfF7IT8QxHdmz/Zi5
9tuhO8jKepOS0S792LMxhmcYcqtP3ArX/X5se8DH6mfIrhl6za6J/RiVZt6d
giw4uJ4yWNiPGaRvSclDzqC8v3uqsx8b2fefSj2y/mFzs+KZfqy+kPXOIPKE
O2nvTsIARlSjhi4jh7wr5HuxZQCL/3rIgB/tn1yX0ygRBrCQHaEdW5GtsYaY
P1cHsAs8DjTLjXiIn//yI3gAY/HXw3yRoznEuioTBrA7oYv4eOTyCitaUusA
pnIgNm0Y2Vw+BIueHMDshyJ9cV58sHj/g3kA9yB2e5MBuyKyjMFq/KV9g9hZ
OhN3B7kwS6LE4NQgRp9RjEhHNhY+PKThMIiVn+Au7UIO7AmXlnw+iJWls+9W
9eaDURvplB7WIcx7QlWW7wYf+FTp1tSIDGGWwh5UbeRNClcncncNYYp1nu99
kbVncnfEXhrCPH/Ujq0iJ904+el0xRBW7JbjznmLD9R/Xm/V6h/C6hclqo8i
d6o/W9izgn7PqV/9EJmXe1RFcNswZlC42ijjwwd2ETfy68OGUT8VvWR1G/U/
c/G9BUnD2IXwbR+/ID85Xc6SXjyMuc8FCJN8Ub0UE9AInR3GTpmF/ilA3pr4
tuyI8QhWlNGZvOsO6id4akeVnUewTQOxVZHIpg4zPDL3RjCD55LRC8ghOw/q
cuWOYB6ffPYW30Xn1dem+mL6KOZpdeuBfQCqR7Sl6Q/Ko9jcuAOlE1nsNk3g
5YlRzIiFoa0TiPJfy9bwlt8oVvK99eP2ID5IrV/r2D8yihk3+ScQg1H/MSQ7
kJn2CzNdmhoTe8AHP806uIsqfmHVOn6zH5BPtQcq1Az+wjY/ej6vHYbitWrE
Y0hkDHso6DToHc4H7B9ek6gBY9j5/JtWqw9RfHhLHLx+/jeWk6fDYRKD1m++
/qKf52+s4JlDFPEJH9y44hP04NFvLM1NSOI7soVFb3Ni1W9MW4CbofwU9Qva
z+zb9/7BHBYMSvbE8UGRgHCMCmkcu27/7M2D1+j8Cy3P19w6jgl0Hi+6+IYP
3nC5D57QGsei1YKaVRLRei21brfzHsfMVqIHf7/lA6PeyNIno+NYp7BUsnUK
Oh/ekWZXCidQv/SrIe8jWm+pQmHurgmsbF3W9UMmH9Q9u4IJLkxg/XMzpMRP
qJ8Lq70nv20Sa6mWVIz+jM4T3pvvlbUnsZTUgM8Ps9F++21rPXRxEnMIcN0T
noPOV7cQiXMxk1jS5j8iEV9RPZvcf9g2cxLbMubi+ygX9a+2vx1c6yaxkET/
/id5fNDW/yTi9tgk1nVOYn98Ph9sVtjcVco2hR2WrJ3/UoD6ibHVCV3SFHbq
uawkfxFa38Rm1ibxKUzfAZ44FKP1lbgj3as8hTHW4py2fkf5qBq+/abmFHZ7
j+Gf66V84G/8fK/4ySmM+KHicFkZitew7MNn7aewdy5Tzxwr0Xyw9se67dkU
9mvbnrLeOj743WX4to5tGvO3iSXo/uCD6mhp2cLqaUxtrdNWd5YP7mXu3nm+
YxojfHXvnp1D+VWvprI2NI1x5LbseLGA4vk/0yOq69OY670at/VldH67hdlm
7/yLpct3YlMsJEg1WEp6H/UXe3s+XZ3KTYL7pCq5l+YzWIehwA43IRLk7BX/
dNxxBtss9Unw/iYSDJpdwVa9ZrDI7otJicIk2J8qYHD68QzWSx7t7xUlwegR
0xuE2hlMyic4ypJBAg2/8TqP/bOY7bWDLAWyJFic43M9SZ3D+jMNuj8fIIHF
D4MC9up5LPiVen6OHQl4Y/suO3fMY91XVB4oOZAgw8RRrHd4HtuTFsfy6TIJ
2DsDPL6wLmCzPl9KspxIkND+ZZfz3gXs003Zxho3Egy3MN72xC9gqj/+sOr4
kcCu/k9YjscitvpG6U/fMxLwh3lg0gGL2DMWlzv340jwRY9rIjJyERNINn2h
8pIEuDr6Uaf0Rezu3+0XgxNIkFJzklN6aBFzO9ojKJ5MgonKbI9I/SUsYrOJ
zNJnEjh/v2NxRXoZy/Ks5YusJwFtUItrftcyJnNQMXShgQRVbDzvvGEZy+RO
KjjTRILNEDoddGYZo36s0xBpJUHHl0c+CcHLGM851orgHyRQe//mecfkMvaG
c750xzAJyLHlnRrZK1hxklS47zIJ8nPu3awsWcFM9H+9z10hgX27ruSJhhUM
t1Z4d26VBN8pDbZmYytYtmPS8YvrJPAI61h0F1vF1F6bndvOQYa+u2PUNJ9V
jNfaxDGIQIYPTvhTm478w24eeGymSSdD9RMBj1Sjf5jXTZLgZQYZhktE4tQt
/2ErzxwOPZQgg4iw7G+HW/+wO+41lB9MMtwp0vQr+vQPy47d6WUsQwYj/lsf
7STXsNQnfvq8O8ngpOrfsb59Dev4JpcprEiGe1ah65EH1rDAqswI6V1kKPgS
e7TAeA1zdHMuPLiHDDIXswcEHqxh5/eF9piokGH547RA3soaVu15fLOOGhkE
exZVTvKsY9IhzL1q6mRQ4GYxH6GuY5zeP74paZDhoikxhay4jukszBwT10Tv
w7H1kJXNOjZ/tkyqXRu9j4Ki3YrrOmZ74SPh2xEysJxRCQvzW8fMNH2dU3TI
sCf1cNeX5+tY49vyJE9dMjw3tHTha1nHuroXujj0yZB9y/5JQv86ZtW2/HQA
uSnpaqHK1Dp2Lf1nW+EJMkw0eQzX/lvH2K2SQp+eJAPHLeDK4GSBtJELMUan
yEAWPBTjjWcB/YTERC4DMtCSDssfFmAB/29BmRnIyk3HT3YxWCBZllm5ZkgG
TZuTQ2+kWeCJU2fjcyMynPxn6O6swAJiIgqd+06TwUH63HMuVRbojHw3aGVM
hpde9mM7TrOAquzi6H0TMuwo5FkMOIe+76V6l+ssGQo53nL2XmSBf4c6X3ki
/wwdZIQ6sUCjqqSNsSnar0ZfhUE3FjhkX00oRl6nSqjuv8ECX0j1e2TOoed9
ce70ryAWyCocwI8hpw2uWEIYul/VzFdNMzIckH1y9XEUC5Tqnht/hmya0Rqq
+YoFxjJV2zTOk+HPvEvs0yQW8IvNeBCO7LVfIGkmnQUklm5X/kB+UqJX8jKX
BeyFt5VdMieDHM9Ew2IxC2zq4g56jZxzLKRXr4IFKikHa/qQtSPkxt/UsYBP
afVDkQtkaG8tX/7Xgp5nIrNLD9lG1JrbsIsFVkPmE28jL5znpKb0s0BRfPhc
OrJ/wism+y8WCNnu/70TmfpLbafJJAuc3dUsxGZBhjfbfh78MMcC29O8/mxG
3nP1pi73Kgtwv/DW0EIuyRIzOc/GCkPcbWIXkQ1WvlhncbNC+eg9d2/kQeyM
K4GPFd5j0UYRyNfuLPhaUljhKWE9KwGZreJR2FdRVrh/siDmI3IEYfdzfklW
uEPsWMtHljzZmGwrwwq31HSHS5E/RDnlFCog/96kX4UMP4hlQnvQ5/GYajVy
PT212XE/ul5C/rsKZHPLo/3f1Vjh2cfHsd+QJ9/+mhTTZoUPKpXEL8g3xwP+
XTvOCpVKRhypyETFLbgqA1YYfbff+ynyc7eSTZJnWYE3ytMtEHnbV4stHhdY
QXGRf8YJOXedZXe9NSuYNXD8NUTWPRSnJu3ICg8k9K/tRe4KPKB304UVvo/O
ulGQ7Wt+mLZ4sgKL9MzqJFrvZbKnnfxtVlDr0uEsQ75ntMndL4AV7nKvPniC
LBKbdbczlBXqkrme2SEn9Ro83BnJCrRSO/m9yOU24Wm9L9Dzn8cav6N4ME7d
nquUyAoyvemjAcgj0zUVoamscK/F47YWMpcX79D+L6xwTlpkXw6Kt6iCt38j
CtH1fafOXEbezHGYZayUFTQNGaviyIdC/USjm1gBOx9S5oLi2Tdu9cTsH1Zw
+i/KcxHlh/6ObOetM6xQlhZdGIFMK7oWbrHECkEnvyfLIn/pH6uv52SDow+e
Oh9D+fZ3c4deKo0NqrvVvzqcQfmYFXllUIoN3Gweyf1B+Xv/sP4D0a1sEDxJ
xmyQ5WzLaoP2ssHfv4GnjVC+W6R8OmalzwZ5tY5avKg+7DjgfPmZERt8USX3
OqL6sVYjH9psygYSid1i9ajePJl8Va1uywbbnGcDAlE9alSMOEr3ZQP1TmGx
Bj0yqOU4Hmn/yAamLIdUi1A9JOrI2fJ9YYO13f7SU6hednUOBWoVsgGv1d/P
osjuq6blmdVscCFPu9xGi4zi+ujh8CH0e7XxN52oHjNKpTV1hNjh2FOKqfh+
VA+NBixvi7PDw8cLMdR9KF5Gnt/JZrLDoQfsN/CovhvzUEu27GCHoWsxihNK
ZAjT5dBgP8IOTP68s0HovGBp+gm5nuxwP37gNU0WnTe/8l963maHgMMfZcqk
ycDD8oxNJZAdjBVds+23kIF/25mST4/YIbCjbu0tOp82BzQcTn/PDpscf26Z
FSeDzv7i4/HD7LCS7jhYTSZD7YkX6ebj7HAvw0JJiUSGUzY3SfRZdvi7rP0o
lojq16N9jbGsHJAdiFfSx5HBcTLD8JEYB/xTLexlR+fpw1evTANPcsCqcjuT
NEeCTV9u52md4QC90t+SsjMkeFp/nsZpzgGZRsaqME2CN/9Ef96+zAFZPqr5
NuMkyD4dedErkAOilnasxQ+RoAt3184xnwMqblY65raQYIuLlbuBHCestRbw
+2WSYNu+3lNxOziBv/k+/50MEuxmMd4+psQJR/oD7f3ek0A95MjwLQ1OkFBc
k7mRQgKzBHmDZFNOuB433mCK+pmo5r/b2R5wQu773h/VD0nAuefWSPoMJ7xN
JdVfcUb93dxjI1weF/CQ36gUSZNAZ8juRoQzNzi/815NHiGC1g1myiF3bvgc
kjCl0E8EdUpX5/xNbhjJ/BWd1UWEfZrHlM+GcANXWxVncwMR5F5vn2EmcgNY
TOofziUC7tKszacubngZ+TGFL4II1YM3DNoP84CI7Q5PaTUilHsr+d07zgNJ
3Kx/QZUIJYKTH1QNeYA5MSF+fi8Rcg+Z87204IHme5IRSduIkJKgXml7gwd2
4X79dhMhQqjlf7CSwQM90jOWM7MEOD4YtpVG44Xf9SsO11IJUL11sNlUihdu
6hslXU4iwNFre2/GyvGCcevyqv1rAmiz9dRv2ssLQ7MSYy7PCKDO2OomoM8L
5jdGf3wOJcAe0++F3L680PLVSJztCgHEmpcMZ4Z4oXjis9Db3QR4Inpsfecf
XjDae+rA5p0EEL744q3TX17Y4a/s+WYbAah/tVbG13ghX6lP5dMWApBIkS9G
hXCwb+BdPbswAdh1FX53H8HBR1u66aU1PIx9s/ApT8XBG/nQMZVqPNDD2+3u
Z+IAI+XtWCrHg4HZcUODrzio2v5HK+87HvIXVeR+luPgs6T2wKkCPERsIzcv
DOBgtG3+x5cMPJQt++fnjeGAP5YR/yIdD6tlq2/9pnGw7ckR5eAUPFhZjN7g
W8eBim5Ms+MbPOx/XCAtLYKHzbZmbPmxeHCy3MM/zsDDrYeZt+Vi8PBmZ/Jq
hjQeLuv4VsVF4YFUHdVwcA8euMzu5CeE42GQxdHLSB8P8mJMyU2BeAixE6u7
648HzdnK3gQ3PBTtjcg5Goo+NxLD9dwFD/Mc3AnkSDxQbX4uxF3Fg3ncjPuz
l3hQJjar5DviYXdzpeSnXPQc04b7La3xYPsSCF7f8PD+SN+nV5fw8NwxawEq
8XBXYXD590U8cPPEV1e34eH3M/3BKHM8dB/wcBv8i4dkgZLdRiZ44MdNmr9b
wsP9ehx7lzEetNstjzqxEIBDpCrW7jQeMq7qM1YJBEg/+V4+3gAP/onSlQKy
BFg0oVR76uHhq8uzzI7tBLjhLTyhdRwPU2oCcXFKBIiSe9QpegwPJl1r17Ye
IsBd+Rn+nzp4UCC3imucJ8DpsiOsjVp4GA4d9n10iQA7tvhxzGri4RnvwsiI
PQH6JU6+F0fGc2zKCHEnQP3ke9ZADTyU+MgI9d4kAKEYEsvV8eD1T9l7510C
SO60miMhj82f0WoNJ0DHkHNwNuAh/ppdskw0ATy3GjcJIZ+Z8iR5PSfADKH5
200M7dflYNeaBAJohQ6Zjh/EQ/mv2E56MgGuJoU8v4h8yyoFu/qBAG4WFYF9
B/CgNJCbUPKZAAbZsaLWyK+7uh1tS1Dc72PdH6SKB9MzE01fKwnAZh1ZthlZ
sHVNmdhAgEM78lYr9uOh6iTfc/M2ApyP8up0Rfato7N/7CbAyZg6c1nkfbo7
bDgHCUBXyXkwuA8P0+VQc3qMACWuytaJyG81Tyi+myKAht6xEWdk8+ILj1fn
0f2/L/AdQt6EXV09/o8Ale17+8SR6776XnjJToTmQMLZdRW0f8oPS2d4iJDV
4n5jFPngp1dbtUhEuFrgod2BPL8zMyyaSgQuLVJuA3JqWsncmBgRXGxV2zds
ubXF5ACTCF9k155ufF7s7VDBA1kidPgb8v5Cbpaal+rfToRGH3UGC7p/8Euu
e7uViPBK6HsPDVmdJjTpj+rasaPdmprIy0+kDTrUiVAvGmx4DTlDSDln6xEi
bAuqJSQh20Zq027qEcHiYaLjMDKDfMav3pAITvuo7lvRerWH2o5KmhLh9E0R
OXfkMF7PY64WRNh0PvNONfLhgHsZZTZE+NA1ECCD9mONPVZI5AoRmAtvd4Ug
Z/kkezu4EsExjT1wAfnyv699+V5EiGCbvWOH9lfKs1qL7EuEBzMeckPID6+N
k7LuE4GSonVlGsWHztQ/V+5HRHh2LZToh+KJ7TLxh0ksEdbabI3EULw5WW1/
vZ5IhKPXB3ovqeFBZgDjPZlGhL0ZPhJUFK+95/WvJGQSYTXoI64W+fgZZ5Uj
RUQgkzo7DA6hOtJ6+3lsGREu5NfkMVE+5J2MYJ+oIcI9ntM6y8jyuh9rIjqJ
YO0mdy7/MB54sbkLXTNE0H3XbBt/FA/uajLcWctE2BxvZ/BdF+Wbxtm0B6x8
8Hjbquo0ys9i7aJldT4+0Fonc1uiOuV5MvRhkhwfVIdy+38yxMOoQaGK304+
sJf0MmegemB0eqbXVJkPEnR+KUeieqFoekaepMUHvYbZA1FnUZ25tPm72wU+
uHVaQoLbAuW/jbG9vg0fDAU6/f6C6lG5XTBZ7gofDB77+tEN1auEK9Pnur35
ICVC4yCPLcofj7x5jWg+uPQfff8TJzxUhxjKkOv44OYz1mb72yg/HgTWjrXw
gTM37800P5QP4V9dSrr4YJWLuGX5Lh7uREkUXR/jg558bqeUe3ig1c/LT7KR
4HFul/YnVFdbO4q/G9JIELvl3587ySg+xk0WJA1JcF/YT76zC9VPQb+mW8Yk
SFE9Zs77Ew+z+5PTu86SIPQQ2xlsAA8v7q1YR1mQIIZtW8znXyh+pZ+28ziR
oHvvXYO+eTykWHTnTN0jAV8AfBbmR+db+3nv/EISiGX3y9N0CWC1HmAsWkKC
5Gs8a8N6BMjd8n63exkJ/gmIRmaeIoCtK8v4zloSTLCtE83OEqCY/+W51z9I
sBhTgY3ZEcDlWP/BkHnUN6XYho7cI0B7sSWriTwZ+i1b2l1rCaj+dorc2E6G
7rT0/uBGAvxXpLf7Beoj/1qKC7xpJYBSwT7rYWU0h1A+jgz3ECDyK6nmqiYZ
ngaUnX8ySQC9zNzoYNTnz72PDC4nE6H0teCOvDA0lwgVNqidIcKnwBIzxhwZ
9u4+u+ntLBGsOF1/1tbyA3mFMK4nRQIRekXbSgM/FJXu4E/YQoJaZfE6mRZ+
iDFL2rQgQwIlh+95vj/4Ie9vbEXMNhJwNVFilUb5oTvF/2uDEglev8gyfM4q
ANdsrvbijqB+bP9i5eXdAsD6L146yYEEF696fcI/EYCEWJucANTvKSn2fJJ9
JgDv5oXGglA/yPsXsrReCMA2Po3/glG/+N6Z67PPGwFIdMf/dy+bBKtO4dmz
Gej62xzEvNC+RF1J/NpVJQA2tPPPZetJUOHQVJTyTwC+igusf55A/au8UnEF
iyAI792VGD5FAqc/0cXD7IJQYJJAPf2XBFQHs28MXkGoEluX6kD9r4X9r5JI
qiD8CY5az1lF97NdL/PeLgg61GMpEzxk2G69tVb3giC4/2gfYEqSoceWfiXV
UhA2qx/sTEH9eoiDAIloIwhdJlZnFTeT4Zfzyok6R0GwjV/7pyhDhlfeVS0n
vAVhPUivhFeBDEIR9t1GjwVB5OtVQ0E0T5RGnr/5+YkgOKizL15C84bL41P0
Tc8FodzLaHMmmkcanu6/0JEgCHEcmgytg2QITsQNnc0QhEpH9cegQYb13OQ/
5jWCQHidH/RAlwxpBXGhRfWCwHHMsz3pGJoHih8qSDYLAmfi4ofC42TIKfNy
GugUBGnnA5yD+mi+bzw6e2lUEIbOjcizovlMsgV7VPpbELZHZTesI9e37VKS
nhQEPx9d1hUjNE93i7qPzgnCEftclhE0742M/F6xY6eg8zDX5xGaH6PGep9W
cVFg4sIrL/dzaB4dbzogz0uByC5dVmMUpy//fr01TqIAy+hICh7Nt2f/BbM7
0Shw6vTBu7oXyVDHL49zVaHA6GOHfVtsyXDw8uVfsaoUeK53924pclpZWlkx
RoH8nI81F+3Q/Om98w5JiwKqr08YPrJH8/yw0r/kkxRQ6AhXa76M5je0c42G
FNgtZexq6kgG+dicnCVjCryS2P2mDxmnr+p2+DwFCndtW++/QobKHLXJfnsK
TGcy7xc5k2GfoF8NzxUKaD18/G7nVTK8cyxJ3nGVApxSEiXPkYOYh21uulOg
yNR14so1MizeCNR67YWejwPWm5Bt2iukqm9SYPN5BmGPCxm0Q3X7hO9SYMdW
ScYEcvZIaAEEUqDlqcZmLVcySKvXPbMOpsBgoad0LDLXwgmTT+EUwBhyTFU3
MrideKjcFUmB4LPxYoHIw8nNVPZoCqgf2SHQgPzd/HST/nMK/NkfunDmOhl2
f43+cP0lBX6C6VAMcgKl88HzBAocXIT6VuQ7laa6f95RQOXm0WeH3ckwK/Vc
TiANPY+u8y0v5Iu3ern3faDAj5oUsxRk9d0W3wM+U0BqxFKQ04MMGfdfvUr7
QgGbW31j8siSvwZvt+RRgFp5Lf8EcoTGFvPVQrQfZaIPriGzPrc+yCyhQLpb
h2kEstPiWzGdMgrEtqdIpyH/PDm27FRJgak/jyZLkfVTt3Y8rqHA+4+RmV3I
hf9d/pxfT4EO+SS3SeQdFmmPhpoocNm4ac868ovcyWv4NgrYKQn8xXmSgSS0
8+SuTgo0lNokU5BvOV/dYdJNgXie5gtiyBNVH4m3f1Kge82AwkA22zL3J3GA
Ar5vfn/fcK2PUlXtMAUiWKKv0ZAP/rieNPeLArwEE5owctqenACxcQqMV+0s
JSGLhy1f0piiwL4DdHtO5JCx/YfsZlA8mUsSFtDzrR66IRk+TwH+vftThpAd
4vJZspco8KzAVrsBuWtpvadnlQLhy6l9Oci6Bmp5nCxU0PYbPRaH/DXNN1ae
nQoP3qQv2SFz6RqKPOaiQqBUjtl25BO/pGNYeanwjZNYPIX2a4RZE9VKosLK
dIyfHbJiURxFTZAKS6v1fZLIN8yuRiYLUWGv/amD7SgeBGKEInxoVHBz3vdX
BdlMaYz0W4IK13nijgyj+Epqyn1guJkKORx6cQ+QMaJFqJw8FdalwjU7ULza
+6UENqtQIQr//IY2iu8sxq3/sANUeJ5/rqwL5QNr/gn/JKDCSJMNnyPy48V5
v5uHqaAqc+FJAMqnb5fVbskYUmHyemdslBMZiDjBtQhjKqxpzLXxI595O+z9
7ywVjl87yx+C8nWyP9iz0YIKH1Z4fF1RPosat7p6O1Hh9sdJXSkHMljNvZ0d
vkaFxzGXvAJRffgQ4XXtxHUqTPRvefsL1Y/DNQznLTepcD4ueDUe1Zdr6vYO
9cFU0C3oDpu2IkOVPMtFqUQq6McmWK+hekWtbOy7/44KLp/qPRWRL1i/Nl9K
pUKHonbIxfNkWHipY1abSQXr08LvclH9Ywo9OuNeTIWQw4cadEzI4MUqp1/d
TQW2ktya1pMofw/h2rf0UcGhyMKq9wSK98A/528PUsGmT154CNVnKb70K0q/
qcAXtK1mBNXvarHdD14sUoF5/adjpQ4ZaMoHa10EhMCkFh/DoU6GQC+6UR1V
CCpnZ5t6APUR+Sw9siJCUHWAVTYLI0OZ5rfxHoYQ3NzrL2F6AOXfKW3CEQUh
SKxQ072L+oxix5O64keEgNf2VqAuOq/kM3Y1X9cVAp/spEuLqG+JmhM0bdQT
ggC5RdOXW9F+e7fZBxgJwSE31idj6LwTvGcaPH1RCO6kfD9mgs5Hq9dWld9v
CoFApODTNCEy8HZ5ajtmCoGrXnWT3BrqB64nER58FoJv9rLyj9H5e4G/vTH9
C3qfGxLrLCuob9Lec266UAgsfPoFaxZIYPVp0tmlRgi6ON+ua02ToOi+Zazn
sBC4E9UaiwZIqH8+PuG/aRNop57N6SwlwdAbicg4703wS1lXl4H6vEgZYY4c
Q2GgaAv1CS3zQdgTq7ILDBGgjO9QmusigknkuVr8iAi8Vn6imdFCALGPvKL2
YyJgUHtmygfNhb0Nn60rxkVgUndg7EQNASz5+Fn9Z0VgmsOgbhnNlY73Snet
s4qCmHmKoU0mAXx9tsdMi4kC/puyccZDAiQ5sFq2nhQF4/2Fu9kM0Fx+6PVS
XL4oxM4FHQ3/gQfvr3F+JUWikDDxvXFnOx5YFJ8QfpWIQt6Treeam/HwH/2B
hGKVKIjiXbzotXigLrkfKWkThcBTS901hXjYlaobMzolCjtcW/YFv8GDI2VW
eSdTDL7aX86acsHD3+CJYsMtYpDD65G45IwHV7Zfup6yYjD/I3iQ8wq6/2S3
+bftYiBPKVOXQf19cEVZoKGqGAT0P3wQeQ717zdi2z0MxWBl1N8Oh+aXgSF1
9+IAMfiR0Lj5qhiaF+Nq4+WCxeBdaVxtqjDqv41NaiLuiwHJTu/0OBUPZlXO
khcficGrPUbc7mQ8dL5/Uc3+Sgz6ell/feXCQ6PXGkMzXwyKfRoS/k3joJj8
paJsVgyEZ09w2VbhQKJKc3b7ohi0al9JZlTgwOdOAy16RQzk6Fd2dJXi4ODC
6DUbNnGI1qd2mhXj4EuXEI2HJA73S9lSInJwkJHoelVnqzj8XDulk/kWB/EH
dorWXBAHoZdtTr1B6H7Hef1WLMUhX+6j085AHPSfHxiTtRGH80J2Df7+OGD6
Pvri7ygOYcJ2n/b74SChdOkMeIlDalHGf7XeOHitVxz9MVIcGl5YtUQ64aDU
PJal/7E4iJos9otdwcGws4sNKVYczN0unXh7GQdbIrcoX34pDu1tDfoVdjh4
036vbUuaOPgenOnYdQkHby+coj4pE4eCJ8aUZBMclF+Vv1leie7n92KH7Rkc
jPpxDs/XiMOjum8pcsY4kHnz+dOpZnE4Ffa07LMhDpLGRA0JfeJw71NUwLI+
DipXZnP3D4rDkaycpCY9HIzha6XsRsSBTSRb/v1xHMht95ktHRcHS97Dhtd0
cfDu2uBDn2Vx6L+fukNSG33/Tt5K2j9xuJaYfIZ6GH3/UdTFbhYaFBJXRfi1
cLA1W3vXvv9osIvrfqPMIRykrKY0zgjQYHrtVpkb4CD1rivZehsNyoSelkeq
4OCP6jnfuztosPmPYXm5Mg7kZw/NvNpFgxuPpy3W96L7Wwi2/FShgdi1WhsX
JbQe2MdoEy0akA7SPt/Yhd5//gmPxxEaYJXDoaWKOJBO8/V8rEsD623h62Tk
N2InTZtP0uCNe/DH9zvQfi1N0Y+fp0GXJNWMoICDwfftYQ4WNOi0GsfZb0P7
a1PIGnyJBk233xhUyaP4aH0wUGZPgwzV/KyHW3EQ91EhUc2dBnKlfnkasjh4
ctlBYU84Dc2V1i2MzTjolDKIOxVJg5gfZ3e+lcKBcNd+0tXHNFC0UpRRRI7W
wf1Ne0aDkyx3h48xcfBI+t0nmXc00NUufJ0ggYPmnvAth1Np8PXjt3ZAFozy
eHzpPQ2k5t++6WXgIILjiEd8Fg2G1jcJbEYO6xtRFftGA7r0A4U6Gg7qo+tS
95XS4LzOS2UfZD79z7QzFTSIPvSoexfy/Xx/lqg69Lx5kovx4jiodXV0zmyk
geSB3MtmyIRtRv2NLTQ49HDvTTHkkNjNJXxdNHAtabryQgwH1ScJexR6aXA3
blbfChnHO/dat58GD04sVCsg33MvCQgapUH4vvhHZaI4qNiespj4mwZBzjr9
j5G5Rx7alk7QwOtWc4UdcoDhxaPsczQ4xrhvuwk5Xq/L9NIiep8hzk1TIjjI
PWLoWLZCg1YlRlslcptG7S3ZdRo4UbrfvEX+e+BweDAbHaZ8VAOCkPHKhfHj
nHQ45XHQ/TKytKJKph4PHZ6s9XsYIKvLZ3z/gKdDGUku5CCy6ZatbQIkOrSl
C6RvRb7OSBh1FaBD9Y+4flHkCBHx5TYqHV5H1m7hQ04RjMLtE6GDRWecFydy
GZFP/Kk4HThSBfrWhFG94A5UWGPQ4R5e7vQK8iobK5hL0WF2sb97GVnon8eJ
Ymk6aFw96PoPWXHhr4XUVjq4uauKs6PrHZu2d/FXoMN9XHcLDtnm9+Dd0Z10
CNrKiBNC9h0691hnDx1s2zk9tiA/6219m6JMBwX++xeVkbM79L4QVenQ2p5t
dgy5sam8ygmjw0V5f7tLyOM1at2N6nRoxs/7+yBzl3+Z2K1FBzlP7sznyMzi
XSyPj9DB0iVvugD5YG4KeUmXDr4rgjCIbJy1mXlWnw53+fjicGi/rr1/vjvv
FB0c3icTlZDvvxPSop+mg3LP2P2LyG8Twk7fNqHDSHQ1PRK5J9rXU/MCHWYy
r19bQ16KWAlOtKSDPlVNSRnFj2CoyzMeGzqEc6TyuCIfuW1VWONIh8IAh/4F
ZEuv3obtV+mQJlY4cgDF501X44FwVzr4HMz654+caavDZeRNhwaZe2clUbzX
XfwmlH2LDiemrV+5II+dU5UV8aNDptboSgUy/aSCbk8QHWSi63tu0FH87uOP
sHpMh5IWzIEX5d/r3cGvyp/QwYpTUcUVuVCB45PcczqMF5VSB5DnJOfbJhLo
8Kavjb1cEgfmuE7x6xl0qPka/ToL5bsn56ntHZ/Q+5yMW1BB9eHRehXsz6HD
Pjdtk0Lkypm8i+sFaL0sfU+0bsHBnq6XSQE1dBjrjPxPGtUXkoLNYno92q/i
kAvZyH9uKRxub6KDyfSKla4cqmfMr4MynXRQlQQXb1SfBO2b6ZXDdDBsOh+9
iurZsjf7US4WBvwu2kX6f718bXX1CSsDUnmzM/btxkFrbUWMAjsDbketBC4h
ZzDCRo24GGB2vbDeE9VbuxIx/0Q8A36dU6sJRvW6A6dUpC3MAO18uucIhs63
3TGjXSIMYCpHG2ej+p55bpXPWYwBpLk6u3tqqD6lF5vF0BkgrnxDTlEDB9qn
9FZ/bWYAbqCWGobOi+wnNnuDFRmws/r4q7vHUH2UjU2tOcqAhN+FwadNcTA7
o/Xa7xgDjt948fLiORzo5f99qqLHAOqLIYazGQ64TumEvD7JAJaYF2fDzHHg
6r1kd+MMAzDjjqJeSxycrDsts82aAeZ4oxPF6LzFuwq+CvFlgNJRb+8oHxzc
KgyNPprDADmmN7vXOxQf3YWRS18YMKctMdKZjAOjlZmwxFwGHD5Bk1ZNReeT
kkkQeyEDbvEwctne46A9eYvn11IGaG1S3/fiE8rnxwVntzaj90lnCRArQuf9
5WkabpIBTsXWFiIdKL9FDV9XSklAee64kBEOD2qOZWfJQRKwiDUdYNjgIU7M
Qqp6TgKcdG4HylThYd+urQoWCxIgQf148HE1HpqPzO5dXJSAD9+XujlR/8d9
3f+o1KoEONd/b+uvx4NTw7ur3mySIFQnoBfRigfwnymU55MEpUg+3ow+PPRP
3jkXKiMJ09OKRkcX8CD1LTHq+FlJMFmROTxEJ0Ct/GJCl6kkRO23z6JIEMA9
SvujnZkkPHQr1NeUJECV7a86/wuS0Nz1iiteigBXSVt5Cqwlwdnu+PUTsgQo
OJfmtd1FEvD3FB0CFQlgsphpTgqVhJZOpQSjQwTgsOC88vy+JJy61u7qoEmA
tCrDG/JhkhDJFXr1thYBWOPmY7QfoucR3z7+VpsAbzWVm3xiJIEVf3pkXJcA
cxFfNadfS0LG+J5JPUMChG0rlmvMl4Q3xduPuVxCn1c+y+NbKAk9vlK1d6zQ
82jMjuwsloQOWTeDSGsCTJzZ8jr8uySIyO9wfm9LgKP+9+gnqiXhG+v6WNdl
AnD1nhSs75CET9P//eRyI4BX2MC/mlm0noOldc/vEiAi1rvrxrwk5Hgbrz7w
J8C7N5Sv2xYlgbGqpeATQID23MPuoSuSsCd9X/y5IAIo/Ur+q8vGBFVN5UHe
0I2/97qMVPExwbTIOlk0kgBWMxwNFXJMUBhh1oq/JIDZu0O1pvJMsDIK2dmM
bHThTtXkNiasiWoeDoongFYdeyllJxOOv0sMmnxFgC3JbF8v7GWCc9MOu5Q3
BBiyYHm9pMGE/NOnnowkE6BLGOJDNJmwKF8kGZRCgOb6W3H0w0yIML51TjaV
ACUH12M0dZgwmvHn16U0AiSIrN0P12cC1SXYrO49mm8aV9xlzzHBQ6Yj6+In
ApgG7XfLNWNC1kVdyylkA/C6pmfOBIM5vhKvLAIcSlu+7HqRCemigU/ufyaA
1L0liyJbdH0X1VcJOQQYUFvQPePGhAtnPjEj8gjQuaik8+c6E14sb5vnySdA
Y7rb4VseTIC/854+yMXi82qvvZnwctAj1raAAPFLs0rTvkwYatFQli8igMWH
v4ygB0xwGRv5eRXNXw6+p1Z1wplQy6+u2YfseiqzDf+QCfKPq3iOfydA4Jzr
/bAoJvz96PBRshTFn8rSyuNnTEg5MBKYXUaAbF6TtjNxTJDSyp0QLidA0Y8v
GaIvmRD3rjDTA7n5hrdtXAIT4gNOX9hdQYClovXWN8lMaA7PU43a+D/iQ/MM
m1Qm2HkSEsaQ8ZZFoXLpTOAoCLE/UEUAGpffobQMJmiYCov2IB/S4cr4lMOE
yWG7VRyaJ4+LWode/8qEV+l7Lp1CPv2nzEYljwlnm7crxCDb3Q+i5xUyoW1n
xk96LYr/RnxoSRkTVlQny4TrCPDk1WUb/wr0/kO7FQ2QX7nUamhXMSFhLGk1
BDmLGrZcVYvij1syYwm5cGSqJbSeCQckNj/bVk+AiuwTH/QamcCMOj16HrnL
RMCmqYUJSw914gqQh7e6aDxqY8KYGA43jjy52kw73cGEHtaV1k1oPmaLi2rp
7GJCY6/NA3tknNPC+6c9yO3DXhHIgmrGIWY/mdC6LbL8M7L0gLBG/wCKj9/e
vv+Qd2R60hKGmLBgkD0p3kiAfXd/LF0aYQKvCDNPFVnDSLVF+hcTGPvzxs4g
60o/e/9rjAn7sv3dXZGNFv8FJ/9hgnH4LasHyOcrzKwvTzDBszQxMxH5qj2D
Nj3NhIpD/s5NyN6qt5cyZpgwH6r6cxj5LqG/2WWOCdK7JNMXke/3qL9XWkDr
v3tvD3cTAaLTXwUvLjIhMtzrshByvA+H9ZdlJtTrTJpKISefuKTuvcoEknlE
ynbkTMlS8YNrKD8aLE1VkPNntiytrzMh9rmVgxry/wASz94x
              "]], 
             Line[CompressedData["
1:eJwV2nc41W8UAHAr2dxBXPPeq4QolVToe6JIJImGJEll75WVH4UGWaGppKKU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              "]], 
             Line[CompressedData["
1:eJwV13c41V0cAHAjm3Bxh7jGrWwZKUTna4ZoiEgyy2i9KSujiUoUEkpFWoiS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              "]], 
             Line[CompressedData["
1:eJwV2nc81V8YB3B7hmtccTfXLKMklcb3QUrSUkYlSSTzZ0aSSgmFiJCsREZG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              "]], 
             Line[CompressedData["
1:eJwc2nc81f8XB3DZe13bxf1cZSUqFcq3zykjRSkhFYqWnZGUtJVdEhFZRamU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              "]], 
             Line[CompressedData["
1:eJwc23c8lf0bB3Cb7L0dTroPIruIdF8pimgQSZIkWUnkCSmVQkoRoigUJUWl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              "]], 
             Line[CompressedData["
1:eJwU23c8lW0YB3B7j4NjHhxScc6RSoNKPVdFklERlURWSFEaFEllRsguRCIj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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5]], 
             Line[CompressedData["
1:eJwllHk41PsXx2eGKdNGCNVkvSKUsSu657RQopQkadQ0KrSIrhbcUAqpRFFK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              "]], 
             Line[CompressedData["
1:eJwtjn1Q03UAxoeMSBwcA34I8uLgy4nAULwTLsj8PoKCBRJoREBgoAPKBM9Y
GXDnnNIgeRlKi3g53jHyRIeggR4CLTletniLog00XuX1Mhoywojueu4+99zn
nn8eh7jk44ItLBbrwCb/tTzGlNNbzAHr/+zhDtv5nTSGqKHbe15WTqdzpsVf
CTbdx0W2Z3cFLTV6MTNzZtP7I8RPmisoh23VkH1h028YJmWOVdK5lQj/4Xxj
sPLqzs3za2iNZjTpQ8XmPlliVTZaR22/nXqU52ICVspiH/exnBpRbaxm2QQi
ydDBEIOHNGAx8oVjmClEeRfr3/Ttpr92nNaL5HNRniNXSHsGaVOmIoan5SLE
/6Q6/fJvNN5A+FSlMkPia0+xSn6np86nNXGKzPFMMf22j26S7k1wUwXFWuCv
YLXeldln9Ccz/jahN4PVJ4sxX36wSB/Ui4v5+pbYNdLc0qv+g6bpuYb0jlpC
EOCxN/bYMjXSpB5NatyONnnbJ8puLZ2qdSgoS7dC+baP3Hv3rdKC3dbs5jBr
qIVb3VTja1RaFN8Zy9uB7zyCV3JTX9LIgmgVZ2YHZnUJ/l4cFlYP1+jKWm3A
15ePRYr1MDHle6FDYgsavjL46ewWVL6xz0YZa4f5OC/Uf87GrQwhN8HdHrVX
7tnW6AwgCTsVqK+1hzKLPpSnGcJTU1EnUe7EkYnZ9/a7bEWhS/EtZSAPY8cr
xt0VRrjYllMY2MzD/DdOS9JsDo7ZhNV0Ozmg7az9VWW4CQ4ldUZxsxwQKHmg
sTQ0RZltnFOv1gFFJYr4/WumcPrhhiw4yhGn2c4pQeNcSN07XAdaHVHy/aXG
ym4zxC+z+7tcCdYXcw9Z9ZojTv4nLyuPwLI6Rypot8DH4hPrb+UTBAi8Xt7/
0QLCE42/cK4TGBSE9xh1WyBTK8yVyghEmexs+YAF6r11f39dSuC2xC3Tn7SA
rn1juPYmgUu6H6flFQbSAU6OopNA3H7Y4FwQg6Kqs4lfdBEULRVXqEIYVKWo
/I72EHymEZa5hzG4Zyld61ERXMfdRwvRDDSR5omDPxOwudHXkpMZOE9Y+41P
ELzTf1ckucbAozHVvnqKoNYu2nNBxsAnQ60TzBC8/3puYGgxgyDn0juzcwTN
/KwS22oG58/w7J8/3/x/Z67vfhOD9AOXdA3LBKmh6vydLQwyjMeHUrQEXUfe
bZS0Mii8XXV1dZWAJC7YRXQyqBSxE1rWCCY8XxV09DC4GSrwTV8niJLdNub3
MWh0fGx38B8Cn5Hx7bIhBq3Lu3QbGwROwZWXWSMM/gXXeq7Y
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.999999795918367}, {0., 25.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.999999795918367}, {0., 25.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0.5]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwV2nc8lV8YAHAlwrWSRNYdSlFKJaPxHInQFiqEREikQTIayCZEVjJKQojk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          "]], 
         Line[CompressedData["
1:eJwV2nk4lF0UAHDGUpayjqisUySUpbSozkEqkpJoQ1JC2UuWlBZ7lFSoyBJf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          "]], 
         Line[CompressedData["
1:eJwV2nc8lH8cAHDuzsVZd8g4ZV2RolL9COX5WA2JyE5C9iolIyohIbuMjIy0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          "]], 
         Line[CompressedData["
1:eJwd2Xk8lF8XAHD7D7OYwYxsM8MoS1KpRKnnIJIUFZIkSfZEIVslyhIKSaRS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          "]], 
         Line[CompressedData["
1:eJwV2nc41W8UAHAr2dxBXPPeq4QolVToe6JIJImGJEll75WVH4UGWaGppKKU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          "]], 
         Line[CompressedData["
1:eJwV13c41V0cAHAjm3Bxh7jGrWwZKUTna4ZoiEgyy2i9KSujiUoUEkpFWoiS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          "]], 
         Line[CompressedData["
1:eJwV2nc81V8YB3B7hmtccTfXLKMklcb3QUrSUkYlSSTzZ0aSSgmFiJCsREZG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          "]], 
         Line[CompressedData["
1:eJwc2nc81f8XB3DZe13bxf1cZSUqFcq3zykjRSkhFYqWnZGUtJVdEhFZRamU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          "]], 
         Line[CompressedData["
1:eJwc23c8lf0bB3Cb7L0dTroPIruIdF8pimgQSZIkWUnkCSmVQkoRoigUJUWl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          "]], 
         Line[CompressedData["
1:eJwU23c8lW0YB3B7j4NjHhxScc6RSoNKPVdFklERlURWSFEaFEllRsguRCIj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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0.5]], 
         Line[CompressedData["
1:eJwllHk41PsXx2eGKdNGCNVkvSKUsSu657RQopQkadQ0KrSIrhbcUAqpRFFK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          "]], 
         Line[CompressedData["
1:eJwtjn1Q03UAxoeMSBwcA34I8uLgy4nAULwTLsj8PoKCBRJoREBgoAPKBM9Y
GXDnnNIgeRlKi3g53jHyRIeggR4CLTletniLog00XuX1Mhoywojueu4+99zn
nn8eh7jk44ItLBbrwCb/tTzGlNNbzAHr/+zhDtv5nTSGqKHbe15WTqdzpsVf
CTbdx0W2Z3cFLTV6MTNzZtP7I8RPmisoh23VkH1h028YJmWOVdK5lQj/4Xxj
sPLqzs3za2iNZjTpQ8XmPlliVTZaR22/nXqU52ICVspiH/exnBpRbaxm2QQi
ydDBEIOHNGAx8oVjmClEeRfr3/Ttpr92nNaL5HNRniNXSHsGaVOmIoan5SLE
/6Q6/fJvNN5A+FSlMkPia0+xSn6np86nNXGKzPFMMf22j26S7k1wUwXFWuCv
YLXeldln9Ccz/jahN4PVJ4sxX36wSB/Ui4v5+pbYNdLc0qv+g6bpuYb0jlpC
EOCxN/bYMjXSpB5NatyONnnbJ8puLZ2qdSgoS7dC+baP3Hv3rdKC3dbs5jBr
qIVb3VTja1RaFN8Zy9uB7zyCV3JTX9LIgmgVZ2YHZnUJ/l4cFlYP1+jKWm3A
15ePRYr1MDHle6FDYgsavjL46ewWVL6xz0YZa4f5OC/Uf87GrQwhN8HdHrVX
7tnW6AwgCTsVqK+1hzKLPpSnGcJTU1EnUe7EkYnZ9/a7bEWhS/EtZSAPY8cr
xt0VRrjYllMY2MzD/DdOS9JsDo7ZhNV0Ozmg7az9VWW4CQ4ldUZxsxwQKHmg
sTQ0RZltnFOv1gFFJYr4/WumcPrhhiw4yhGn2c4pQeNcSN07XAdaHVHy/aXG
ym4zxC+z+7tcCdYXcw9Z9ZojTv4nLyuPwLI6Rypot8DH4hPrb+UTBAi8Xt7/
0QLCE42/cK4TGBSE9xh1WyBTK8yVyghEmexs+YAF6r11f39dSuC2xC3Tn7SA
rn1juPYmgUu6H6flFQbSAU6OopNA3H7Y4FwQg6Kqs4lfdBEULRVXqEIYVKWo
/I72EHymEZa5hzG4Zyld61ERXMfdRwvRDDSR5omDPxOwudHXkpMZOE9Y+41P
ELzTf1ckucbAozHVvnqKoNYu2nNBxsAnQ60TzBC8/3puYGgxgyDn0juzcwTN
/KwS22oG58/w7J8/3/x/Z67vfhOD9AOXdA3LBKmh6vydLQwyjMeHUrQEXUfe
bZS0Mii8XXV1dZWAJC7YRXQyqBSxE1rWCCY8XxV09DC4GSrwTV8niJLdNub3
MWh0fGx38B8Cn5Hx7bIhBq3Lu3QbGwROwZWXWSMM/gXXeq7Y
          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0., 9.999999795918367}, {0., 25.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0.5]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{448.75, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0., 9.999999795918367}, {0., 25.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{4.004186000132101*^9, 4.004186010804718*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"cb5ca53c-b618-2345-ab03-0a88319d2eab"]
}, Open  ]],

Cell["\<\
Here we provide a numeric check of the estimates on the potential V_{6,(5,1)} \
in Lemma 5.1\
\>", "Text",ExpressionUUID->"a787f916-ae55-4a0d-af87-ecdd3040f3c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Gam", "[", 
     RowBox[{"x_", ",", "p_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "x"}], "+", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "p"}], "-", "1"}], ")"}], "/", "2"}], ")"}]}], 
     RowBox[{"p", "^", "p"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", "p", "]"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "p"}], "]"}]}], ")"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V65eff", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"6", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "r"}], "]"}], "-", " ", 
    RowBox[{"56", "/", 
     RowBox[{"r", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.004186337483713*^9, 4.004186339097208*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"65a54ed8-aaa2-4e20-8b4a-8fd8e44d675d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"V65eff", "[", "r", "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "25"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", "Black"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"V65eff", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.004186223432724*^9, 4.00418623931386*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"9d59f9fe-8277-4a2e-908d-2c99e41904fe"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwdkWlMkwcAhmsPQK5BP68KLW0/BlpbxWwgh9JX8OBQ4qxFBaYDbXWbdk7p
plAF2RDYBhRQ5IhBQFwQARVYBJR+ghMRwYjKPJgWsHLNRKxVWo/O7U2ePHl+
v4KE79Yr6DQaLfwj//n9gY7aoHN00P6fJ7W8WRV+v4EO9fSici8zSdHu6HEp
iYHNKcX5khIh9fNYW3nSYQZ61bKGBzlCajrtBD0gkwGty8S03J+EFFuy+WrT
MQZ6VBbrjN1C6tOM26vrzzEgOhOryIaQighqj6p4xkC3sVLsPSagCior4zLX
M7GnKH68FQLKK1G5f4OIhSsPXmgP2PIpSeATWZkPC9ta5jbkvvegPqdtWjTu
x0KAhr7H/x8PKuS38GcpoSwUN+xbWtflQW05Jd5QE8cCJ9V8a366B1V49+Ui
ei4LjZGc3OgPPIrlmzJSb2Qh2m5njp+ZSz01HY92uGwD2e3mdS3O7lSE4ZuD
+d/bofuC4dgSxRwq6ql2AY9nj5z3xk65fCY13pGQer3WAf5uw08iHrKpha79
3NCtThCP3LTt07hQ9lJT/IDRGUNbq7giJydq9fOYN0K5Cwz9v3AmAqdT99u3
T4sRuyK6fpxTfJdFNWVe3cI3uaL/bZrowxidUrLU+t5eNq4J/CzOJqtu297k
JscSAhGFyiGbOxbdoh0LetfEz8Bwid0IPnmtu8UWO6gDZiL8hnN5vXBS11qX
VipmzMJo6wLL2cQxXfI00bqbf8/CkcD5i72C9Dr7gaQwVeNs+PvqS1UdPTrD
acHRMs0cpNqsrLZfkS89Oo/DbJZzsOtUo2T0sz6ptkTZGc+fi4GYDv83Rr00
5uiXvY4jc3HdsZopLBiVTq2oMpe1uUES2Opp3f5COmwI2d+e4Y7X14MHffxe
SSuWLXbrieciQrXnYtCmKWltutp1h4QH+6zanjDfd9IM+bZIhuljx+7mTdBo
8B0or87o8YDZJ8l2gk1H0fzS2p5IPsJff/WoiclECpVdFNnMx6o6lziZpw3W
usmrbngKoHX4s+Z5sB2WqzpjXbME2Li1QBwSaI8y9wTPmyYBVro9qVqidIRn
x++FUbFC+Ay/0i/c5wytpF3U1yaE/mwc9/EyFyiNzNtdIhIJo20dl2JdkXD+
JT8rl4T7uu2Do1+zsStN9i4ij8RsSZ7ptIoNtazxL8cCEhM/BkQp9rGRaVLn
aAtJpAR79wxp2KgLML89foKE4mEFfTCXDfMVa//pGhKDIQr5eBMb2j7H7Kud
JAp+SB72oRMoqdy980gXiTjekdI3NgQqE3tDw7pJeJXEFLc5EPhjltbS3UvC
cCZLuXYm8fEXYuedeyQ2pruFqeYR8B7mhA4Nk+ja+NDnchQBn8Yk3ikDidCc
oIhMGYHA9EdmxQgJjYvtGdkmAmu8T5wbGychOcRcNhFPYO+3fN7kJIn85rPn
uWoCmqWHzReMJKa8Eq3jBwikOw3dTTSRWHHwVcHFQwSK6it/nZoikTy0Km9D
JoGKVOaOFguJewqxRZhNoOYLRYjmHYnJlsnqyTwCjcJr3OAPJNLzTp6kCgm0
Gb3MVisJ3rGQx7mlBP4FhesH8w==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJwdkWlMkwcAhmsPQK5BP68KLW0/BlpbxWwgh9JX8OBQ4qxFBaYDbXWbdk7p
plAF2RDYBhRQ5IhBQFwQARVYBJR+ghMRwYjKPJgWsHLNRKxVWo/O7U2ePHl+
v4KE79Yr6DQaLfwj//n9gY7aoHN00P6fJ7W8WRV+v4EO9fSici8zSdHu6HEp
iYHNKcX5khIh9fNYW3nSYQZ61bKGBzlCajrtBD0gkwGty8S03J+EFFuy+WrT
MQZ6VBbrjN1C6tOM26vrzzEgOhOryIaQighqj6p4xkC3sVLsPSagCior4zLX
M7GnKH68FQLKK1G5f4OIhSsPXmgP2PIpSeATWZkPC9ta5jbkvvegPqdtWjTu
x0KAhr7H/x8PKuS38GcpoSwUN+xbWtflQW05Jd5QE8cCJ9V8a366B1V49+Ui
ei4LjZGc3OgPPIrlmzJSb2Qh2m5njp+ZSz01HY92uGwD2e3mdS3O7lSE4ZuD
+d/bofuC4dgSxRwq6ql2AY9nj5z3xk65fCY13pGQer3WAf5uw08iHrKpha79
3NCtThCP3LTt07hQ9lJT/IDRGUNbq7giJydq9fOYN0K5Cwz9v3AmAqdT99u3
T4sRuyK6fpxTfJdFNWVe3cI3uaL/bZrowxidUrLU+t5eNq4J/CzOJqtu297k
JscSAhGFyiGbOxbdoh0LetfEz8Bwid0IPnmtu8UWO6gDZiL8hnN5vXBS11qX
VipmzMJo6wLL2cQxXfI00bqbf8/CkcD5i72C9Dr7gaQwVeNs+PvqS1UdPTrD
acHRMs0cpNqsrLZfkS89Oo/DbJZzsOtUo2T0sz6ptkTZGc+fi4GYDv83Rr00
5uiXvY4jc3HdsZopLBiVTq2oMpe1uUES2Opp3f5COmwI2d+e4Y7X14MHffxe
SSuWLXbrieciQrXnYtCmKWltutp1h4QH+6zanjDfd9IM+bZIhuljx+7mTdBo
8B0or87o8YDZJ8l2gk1H0fzS2p5IPsJff/WoiclECpVdFNnMx6o6lziZpw3W
usmrbngKoHX4s+Z5sB2WqzpjXbME2Li1QBwSaI8y9wTPmyYBVro9qVqidIRn
x++FUbFC+Ay/0i/c5wytpF3U1yaE/mwc9/EyFyiNzNtdIhIJo20dl2JdkXD+
JT8rl4T7uu2Do1+zsStN9i4ij8RsSZ7ptIoNtazxL8cCEhM/BkQp9rGRaVLn
aAtJpAR79wxp2KgLML89foKE4mEFfTCXDfMVa//pGhKDIQr5eBMb2j7H7Kud
JAp+SB72oRMoqdy980gXiTjekdI3NgQqE3tDw7pJeJXEFLc5EPhjltbS3UvC
cCZLuXYm8fEXYuedeyQ2pruFqeYR8B7mhA4Nk+ja+NDnchQBn8Yk3ikDidCc
oIhMGYHA9EdmxQgJjYvtGdkmAmu8T5wbGychOcRcNhFPYO+3fN7kJIn85rPn
uWoCmqWHzReMJKa8Eq3jBwikOw3dTTSRWHHwVcHFQwSK6it/nZoikTy0Km9D
JoGKVOaOFguJewqxRZhNoOYLRYjmHYnJlsnqyTwCjcJr3OAPJNLzTp6kCgm0
Gb3MVisJ3rGQx7mlBP4FhesH8w==
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwdkWlMkwcAhmsPQK5BP68KLW0/BlpbxWwgh9JX8OBQ4qxFBaYDbXWbdk7p
plAF2RDYBhRQ5IhBQFwQARVYBJR+ghMRwYjKPJgWsHLNRKxVWo/O7U2ePHl+
v4KE79Yr6DQaLfwj//n9gY7aoHN00P6fJ7W8WRV+v4EO9fSici8zSdHu6HEp
iYHNKcX5khIh9fNYW3nSYQZ61bKGBzlCajrtBD0gkwGty8S03J+EFFuy+WrT
MQZ6VBbrjN1C6tOM26vrzzEgOhOryIaQighqj6p4xkC3sVLsPSagCior4zLX
M7GnKH68FQLKK1G5f4OIhSsPXmgP2PIpSeATWZkPC9ta5jbkvvegPqdtWjTu
x0KAhr7H/x8PKuS38GcpoSwUN+xbWtflQW05Jd5QE8cCJ9V8a366B1V49+Ui
ei4LjZGc3OgPPIrlmzJSb2Qh2m5njp+ZSz01HY92uGwD2e3mdS3O7lSE4ZuD
+d/bofuC4dgSxRwq6ql2AY9nj5z3xk65fCY13pGQer3WAf5uw08iHrKpha79
3NCtThCP3LTt07hQ9lJT/IDRGUNbq7giJydq9fOYN0K5Cwz9v3AmAqdT99u3
T4sRuyK6fpxTfJdFNWVe3cI3uaL/bZrowxidUrLU+t5eNq4J/CzOJqtu297k
JscSAhGFyiGbOxbdoh0LetfEz8Bwid0IPnmtu8UWO6gDZiL8hnN5vXBS11qX
VipmzMJo6wLL2cQxXfI00bqbf8/CkcD5i72C9Dr7gaQwVeNs+PvqS1UdPTrD
acHRMs0cpNqsrLZfkS89Oo/DbJZzsOtUo2T0sz6ptkTZGc+fi4GYDv83Rr00
5uiXvY4jc3HdsZopLBiVTq2oMpe1uUES2Opp3f5COmwI2d+e4Y7X14MHffxe
SSuWLXbrieciQrXnYtCmKWltutp1h4QH+6zanjDfd9IM+bZIhuljx+7mTdBo
8B0or87o8YDZJ8l2gk1H0fzS2p5IPsJff/WoiclECpVdFNnMx6o6lziZpw3W
usmrbngKoHX4s+Z5sB2WqzpjXbME2Li1QBwSaI8y9wTPmyYBVro9qVqidIRn
x++FUbFC+Ay/0i/c5wytpF3U1yaE/mwc9/EyFyiNzNtdIhIJo20dl2JdkXD+
JT8rl4T7uu2Do1+zsStN9i4ij8RsSZ7ptIoNtazxL8cCEhM/BkQp9rGRaVLn
aAtJpAR79wxp2KgLML89foKE4mEFfTCXDfMVa//pGhKDIQr5eBMb2j7H7Kud
JAp+SB72oRMoqdy980gXiTjekdI3NgQqE3tDw7pJeJXEFLc5EPhjltbS3UvC
cCZLuXYm8fEXYuedeyQ2pruFqeYR8B7mhA4Nk+ja+NDnchQBn8Yk3ikDidCc
oIhMGYHA9EdmxQgJjYvtGdkmAmu8T5wbGychOcRcNhFPYO+3fN7kJIn85rPn
uWoCmqWHzReMJKa8Eq3jBwikOw3dTTSRWHHwVcHFQwSK6it/nZoikTy0Km9D
JoGKVOaOFguJewqxRZhNoOYLRYjmHYnJlsnqyTwCjcJr3OAPJNLzTp6kCgm0
Gb3MVisJ3rGQx7mlBP4FhesH8w==
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0., 9.999999795918367}, {-10., 25.}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          GrayLevel[0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0., 9.999999795918367}, {-10., 25.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  4.00418600049065*^9, 4.00418606925136*^9, {4.004186231934471*^9, 
   4.0041862397854824`*^9}, {4.004186331814583*^9, 4.004186347046583*^9}},
 CellLabel->"Out[94]=",ExpressionUUID->"419d9298-4b6b-614c-a426-6102f300ea05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", "6.107648785507898`"}], "}"}]], "Output",
 CellChangeTimes->{
  4.00418600049065*^9, 4.00418606925136*^9, {4.004186231934471*^9, 
   4.0041862397854824`*^9}, {4.004186331814583*^9, 4.00418634705394*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"33132735-010a-9d4d-8846-a162bb301643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "^", "7"}], " ", 
    RowBox[{
     RowBox[{"V65eff", "[", "r", "]"}], "^", "4"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "6.5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Floor", "[", 
  RowBox[{"Gam", "[", 
   RowBox[{"56", ",", "4"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Floor", "[", 
   RowBox[{"Gam", "[", 
    RowBox[{"56", ",", "4"}], "]"}], "]"}], "-", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "7"}], " ", 
     RowBox[{
      RowBox[{"V65eff", "[", "r", "]"}], "^", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "6.5"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.004186252898197*^9, 4.0041863227590103`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"8b64aeee-a50e-441e-b2e3-105c2c064ddd"],

Cell[BoxData["1.0792860091015423`*^7"], "Output",
 CellChangeTimes->{
  4.004186000598728*^9, 4.0041860713691483`*^9, {4.0041862946075478`*^9, 
   4.004186326447607*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"09eeafd9-a947-8f4d-93d6-2d52cf494fc9"],

Cell[BoxData["11571428"], "Output",
 CellChangeTimes->{
  4.004186000598728*^9, 4.0041860713691483`*^9, {4.0041862946075478`*^9, 
   4.004186326449936*^9}},
 CellLabel->"Out[86]=",ExpressionUUID->"6e8df25d-7e50-2c49-b1a1-c2a4379ee009"],

Cell[BoxData["778567.9089845773`"], "Output",
 CellChangeTimes->{
  4.004186000598728*^9, 4.0041860713691483`*^9, {4.0041862946075478`*^9, 
   4.004186326449936*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"d549f223-359b-ae48-b06e-9f1b84525086"]
}, Open  ]]
},
WindowSize->{1080, 607.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
Magnification->1.2 Inherited,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"759588d4-1eaa-3b41-bbb4-365603af6c02"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 697, 21, 79, "Input",ExpressionUUID->"e134f2db-9125-804e-8436-5fcfa4fabfa9"],
Cell[1254, 43, 357, 7, 66, "Text",ExpressionUUID->"5b0dbb7a-afc6-3a41-92a5-4a3eb531605f"],
Cell[1614, 52, 2795, 74, 148, "Input",ExpressionUUID->"bb5891a0-f523-2449-b66a-7f9eb7695582"],
Cell[4412, 128, 423, 11, 33, "Input",ExpressionUUID->"74166d6e-30cd-0c4c-933a-4987f1d027c8"],
Cell[4838, 141, 5554, 145, 95, "Text",ExpressionUUID->"56344b29-d644-da43-b2c9-edc4a6962b5e"],
Cell[10395, 288, 1715, 45, 79, "Input",ExpressionUUID->"72b08a26-f375-6948-a74d-cfc343c98371"],
Cell[12113, 335, 2682, 72, 79, "Input",ExpressionUUID->"dfa3743c-63b8-c54b-b22f-59fd56ae9f1d"],
Cell[14798, 409, 1958, 55, 79, "Input",ExpressionUUID->"928f8f15-b1d4-dd46-a111-fbab10e276b3"],
Cell[CellGroupData[{
Cell[16781, 468, 446, 7, 79, "Input",ExpressionUUID->"7291a346-c19c-4c40-a957-ad8c3ab9c2a1"],
Cell[17230, 477, 1348, 41, 61, "Output",ExpressionUUID->"fb922c47-c317-bf43-b1e5-be00d926c9de"],
Cell[18581, 520, 1150, 38, 68, "Output",ExpressionUUID->"3f842ad3-6c69-7f48-9701-9aaf27a694bf"],
Cell[19734, 560, 978, 24, 61, "Output",ExpressionUUID->"59ceb3b9-5bc5-af47-b547-fbed0a7af7d8"]
}, Open  ]],
Cell[20727, 587, 5565, 146, 175, "Text",ExpressionUUID->"1879f3da-c681-5245-a735-330b9b1c5d5b"],
Cell[26295, 735, 1716, 47, 79, "Input",ExpressionUUID->"b6d2099c-3912-f041-93c8-7b55d36576b7"],
Cell[CellGroupData[{
Cell[28036, 786, 695, 16, 33, "Input",ExpressionUUID->"34cec79a-1b6b-40d4-b521-e84b5086f472"],
Cell[28734, 804, 34637, 635, 288, "Output",ExpressionUUID->"c32784f2-f58f-c047-af92-d148ad2f7e25"]
}, Open  ]],
Cell[63386, 1442, 2563, 64, 93, "Text",ExpressionUUID->"aea4ff70-a809-8f46-bc03-4de795fa3517"],
Cell[65952, 1508, 2247, 61, 79, "Input",ExpressionUUID->"21f1d8c7-6442-4d46-9364-f01be0c93152"],
Cell[CellGroupData[{
Cell[68224, 1573, 1171, 26, 56, "Input",ExpressionUUID->"83d47fd4-d701-495a-9a98-e89cc22116aa"],
Cell[69398, 1601, 25675, 469, 387, "Output",ExpressionUUID->"62cfaf93-720c-714c-86ca-f06fb7260fd0"]
}, Open  ]],
Cell[95088, 2073, 849, 18, 66, "Text",ExpressionUUID->"16a0a6f4-af43-6746-a124-50469823842a"],
Cell[CellGroupData[{
Cell[95962, 2095, 1842, 51, 125, "Input",ExpressionUUID->"1919a0ca-f492-448c-b12f-e7fbf5898c1a"],
Cell[97807, 2148, 410, 9, 26, "Print",ExpressionUUID->"9a396f25-8953-eb40-bdf6-7c645ae97cc4"],
Cell[98220, 2159, 618688, 10246, 373, "Output",ExpressionUUID->"cb5ca53c-b618-2345-ab03-0a88319d2eab"]
}, Open  ]],
Cell[716923, 12408, 171, 3, 40, "Text",ExpressionUUID->"a787f916-ae55-4a0d-af87-ecdd3040f3c8"],
Cell[717097, 12413, 1283, 41, 79, "Input",ExpressionUUID->"65a54ed8-aaa2-4e20-8b4a-8fd8e44d675d"],
Cell[CellGroupData[{
Cell[718405, 12458, 680, 18, 56, "Input",ExpressionUUID->"9d59f9fe-8277-4a2e-908d-2c99e41904fe"],
Cell[719088, 12478, 10986, 227, 290, "Output",ExpressionUUID->"419d9298-4b6b-614c-a426-6102f300ea05"],
Cell[730077, 12707, 337, 6, 38, "Output",ExpressionUUID->"33132735-010a-9d4d-8846-a162bb301643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[730451, 12718, 897, 25, 79, "Input",ExpressionUUID->"8b64aeee-a50e-441e-b2e3-105c2c064ddd"],
Cell[731351, 12745, 249, 4, 38, "Output",ExpressionUUID->"09eeafd9-a947-8f4d-93d6-2d52cf494fc9"],
Cell[731603, 12751, 235, 4, 38, "Output",ExpressionUUID->"6e8df25d-7e50-2c49-b1a1-c2a4379ee009"],
Cell[731841, 12757, 245, 4, 38, "Output",ExpressionUUID->"d549f223-359b-ae48-b06e-9f1b84525086"]
}, Open  ]]
}
]
*)



==> anc/computations_low_momenta.nb <==
Notebook[{Cell[
"\<This notebook, contains the calculations related to the Schr\[ODoubleDot]dinger operators. The outline is as follows. After some general definitions, we provide the calculation used to study the long angular momenta without eigenvalues. After this, follow the computations that are used to prove that the the odd (2,0) and the even (1,0) component have only 1 negative eigenvalue.  
\>",
"Text",CellChangeTimes -> {{3.996553952412182`*^9,3.996554020915964`*^9},{4.0027693115764923`*^9,4.0027693405147076`*^9},{4.0027695985431175`*^9,4.002769728664036`*^9},{4.0027722457339973`*^9,4.0027722478315334`*^9},4.0027725570627956`*^9},
ExpressionUUID -> "51bd479f-a480-4f41-b5b5-9ffdceb35490"],Cell[
BoxData[{RowBox[{RowBox[
{"a","=",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"b","=",RowBox[{"9","-",RowBox[{"7","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"Gam","[",RowBox[{"x_",",","p_"}],"]"}],"="," ",RowBox[{RowBox[{RowBox[
{"(",RowBox[{RowBox[{"4","x"}],"+","1"}],")"}],"^",RowBox[{"(",RowBox[{RowBox[{"(",RowBox[
{RowBox[{"2","p"}],"-","1"}],")"}],"/","2"}],")"}]}],RowBox[{"p","^","p"}]," ",RowBox[
{RowBox[{RowBox[{"Gamma","[","p","]"}],"^","2"}],"/",RowBox[{"(",RowBox[{RowBox[{RowBox[
{"(",RowBox[{"p","-","1"}],")"}],"^",RowBox[{"(",RowBox[{"p","-","1"}],")"}]}],RowBox[
{"Gamma","[",RowBox[{"2","p"}],"]"}]}],")"}]}]}]}],";"}]}],"Input",CellChangeTimes -> {{3.996553966697891`*^9,3.996553977127304`*^9},{3.9965540244431705`*^9,3.9965540523615265`*^9},{3.9965542362430725`*^9,3.9965542365757504`*^9}},
CellLabel -> "In[9]:= ",ExpressionUUID -> "9492a109-810f-534b-8a9d-fd71353f456d"],Cell[

"\<The odd (0,1) component: 
\>","Text",CellChangeTimes -> {{3.9965540640818043`*^9,3.9965540653461094`*^9},{3.9965540972913303`*^9,3.9965541108838596`*^9}},
ExpressionUUID -> "2575a3bd-98f6-064e-8e02-394031fe34a3"],Cell[
BoxData[RowBox[{RowBox[
{RowBox[{"V10odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}],"-",RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],RowBox[
{"(",RowBox[{RowBox[{"-","6"}],"+",RowBox[{"3"," ",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}],"+","108","-",RowBox[
{"42"," ",RowBox[{"Sqrt","[","6","]"}]}]}],")"}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]}]}],";"}]],"Input",CellChangeTimes -> {{3.9965541132963047`*^9,3.9965542101861477`*^9},3.996554270214365`*^9,3.996554323558819`*^9,{3.996554739578554`*^9,3.9965547397079372`*^9},{3.9965547787734146`*^9,3.996554796900057`*^9},{4.00330244489118`*^9,4.0033024469730835`*^9}},
CellLabel -> "In[219]:=",ExpressionUUID -> "9db18631-7d57-1a4d-ada2-4f6fae20cdc6"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FindRoot","[",RowBox[{RowBox[{"V10odd","[","r","]"}],",",RowBox[
{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}]],"Input",CellChangeTimes -> {{3.996554357699478`*^9,3.9965544225928345`*^9},{3.996554786957424`*^9,3.996554804488638`*^9},{4.0033024497022057`*^9,4.0033024507262115`*^9}},
CellLabel -> "In[220]:=",ExpressionUUID -> "600c97e5-4280-d845-bb5d-6a0bb2f201b4"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.008358167902633`"}],"}"}]],"Output",CellChangeTimes -> {{3.996554419525316`*^9,3.996554423049076`*^9},{3.996554749791975`*^9,3.9965548049332104`*^9},3.996562823540106`*^9,3.9999199757893505`*^9,3.99992102435738`*^9,3.9999210669962196`*^9,4.001653300787342`*^9,4.0025989980368443`*^9,4.002681518231735`*^9,4.002769302994028`*^9,4.002769851960436`*^9,4.0027906354859047`*^9,4.002855435091524`*^9,4.0028563036964245`*^9,4.002857430098398`*^9,4.0029413979117107`*^9,4.0029662209803295`*^9,4.0032016432795315`*^9,4.003201756261364`*^9,4.003297263011324`*^9,{4.003459098562956`*^9,4.0034591038743896`*^9},4.003560006727968`*^9},
CellLabel -> "Out[220]=",ExpressionUUID -> "7b910156-2452-8b41-964e-1260d252bd38"]},
Open],ExpressionUUID -> "e4b5c219-2d23-4706-b92c-aa6b4838f84f"],Cell[
BoxData[""],
"Input",CellChangeTimes -> {{3.9965544073282833`*^9,3.9965544082410145`*^9}},CellLabel -> "In[221]:=",
ExpressionUUID -> "5bd1eb50-7579-334d-ac67-0e18e029e525"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"NIntegrate","[",RowBox[{RowBox[{RowBox[{"r","^","7"}]," ",RowBox[{RowBox[
{"V10odd","[","r","]"}],"^","4"}]}],",",RowBox[{"{",RowBox[{"r",",","0",",","4.1"}],"}"}]}],"]"}]],
"Input",CellChangeTimes -> {{3.9965543908080997`*^9,3.996554399804453`*^9},{3.996554439686514`*^9,3.9965544678184776`*^9},{3.9965547892385197`*^9,3.9965548112625217`*^9},{3.9965628311445103`*^9,3.99656283122357`*^9},{4.0033025442523136`*^9,4.003302548275385`*^9}},
CellLabel -> "In[222]:=",ExpressionUUID -> "87137231-3083-3645-9813-d29277aaa020"],Cell[
BoxData[
"3490.1279684308392`"],"Output",CellChangeTimes -> {{3.9965543918339424`*^9,3.9965543969846096`*^9},{3.9965544651233463`*^9,3.9965544683832283`*^9},{3.9965547519440994`*^9,3.996554811897642`*^9},{3.9965628238862286`*^9,3.9965628317463455`*^9},3.9999199760038395`*^9,3.9999210244558105`*^9,3.9999210670413303`*^9,4.001653301008047`*^9,4.0025989982432594`*^9,4.002681518666641`*^9,4.0027693032196846`*^9,4.002769852078882`*^9,4.002790635761568`*^9,4.0028554353123913`*^9,4.002856303750229`*^9,4.0028574303942986`*^9,4.002941398272156`*^9,4.0029662210736313`*^9,4.0032016433699493`*^9,4.003201756290619`*^9,4.0032972632583065`*^9,4.0033025492992344`*^9,4.0034591059953537`*^9,4.0035600068292694`*^9},
CellLabel -> "Out[222]=",ExpressionUUID -> "0a1b96a8-9bdd-144f-a1c6-0c6a4aafb5f8"]},
Open],ExpressionUUID -> "d411f5bd-56df-4e71-a4f3-b08b5fa17289"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Round","[",RowBox[{"Gam","[",RowBox[{"6",",","4"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.996554472699642`*^9,3.996554488641714`*^9},{3.996563874075037`*^9,3.9965638742012615`*^9},{3.996564026910303`*^9,3.99656402706645`*^9}},
CellLabel -> "In[223]:=",ExpressionUUID -> "5c480a70-b5c0-b747-9457-34199d89751e"],Cell[
BoxData[
"5291"],"Output",CellChangeTimes -> {{3.9965544805105534`*^9,3.9965544888310146`*^9},3.9965547713932247`*^9,3.9965548139572716`*^9,3.996562823933956`*^9,3.996563874674471`*^9,3.9965640277865906`*^9,3.9999199760693665`*^9,3.9999210246612473`*^9,3.9999210670507736`*^9,4.0016533010588894`*^9,4.002598998290022`*^9,4.0026815187659187`*^9,4.0027693032711964`*^9,4.0027698520844803`*^9,4.002790635843046`*^9,4.0028554353596535`*^9,4.002856303757183`*^9,4.0028574304672146`*^9,4.002941398341633`*^9,4.002966221107111`*^9,4.003201643426922`*^9,4.0032017563148346`*^9,4.003297263397911`*^9,4.0035600068876114`*^9},
CellLabel -> "Out[223]=",ExpressionUUID -> "cf1e9cf1-c384-4c42-95f6-5849cde2419c"]},
Open],ExpressionUUID -> "f69abca8-9098-42fe-84ee-fc96613fef69"],Cell[
"\<The even (1,1) component\>",
"Text",CellChangeTimes -> {{3.996557622879221`*^9,3.9965576281016273`*^9}},ExpressionUUID -> "f496b5c5-4a61-d044-a50a-608878cb4714"],Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{RowBox[{"A11even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[
{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"{",RowBox[{RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","24"}],"/","5"}],"+",RowBox[{RowBox[{"(",RowBox[{"6"," ",RowBox[
{"Sqrt","[","6","]"}]}],")"}],"/","5"}]}],",",RowBox[{RowBox[{RowBox[{"-","8"}],"/","5"}],"+",RowBox[
{RowBox[{"(",RowBox[{"2"," ",RowBox[{"Sqrt","[","6","]"}]}],")"}],"/","5"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","5"}],"+",RowBox[{RowBox[
{"(",RowBox[{"2"," ",RowBox[{"Sqrt","[","5","]"}]}],")"}],"/","5"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","8"}],"/","5"}],"+",RowBox[{RowBox[{"(",RowBox[
{"2"," ",RowBox[{"Sqrt","[","6","]"}]}],")"}],"/","5"}]}],",",RowBox[{RowBox[{RowBox[
{"-","26"}],"/","5"}],"+",RowBox[{RowBox[{"(",RowBox[{"47"," ",RowBox[{"Sqrt","[","6","]"}]}],")"}],"/","15"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"(",RowBox[{"2"," ",RowBox[{"Sqrt","[","5","]"}]}],")"}]}],"/","5"}],"+",RowBox[
{RowBox[{"(",RowBox[{"7"," ",RowBox[{"Sqrt","[","30","]"}]}],")"}],"/","15"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","5"}],"+",RowBox[
{RowBox[{"(",RowBox[{"2"," ",RowBox[{"Sqrt","[","5","]"}]}],")"}],"/","5"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"(",RowBox[{"2"," ",RowBox[{"Sqrt","[","5","]"}]}],")"}]}],"/","5"}],"+",RowBox[
{RowBox[{"(",RowBox[{"7"," ",RowBox[{"Sqrt","[","30","]"}]}],")"}],"/","15"}]}],",",RowBox[
{RowBox[{"-","3"}],"+",RowBox[{RowBox[{"(",RowBox[{"13"," ",RowBox[{"Sqrt","[","6","]"}]}],")"}],"/","6"}]}]}],"}"}]}],"}"}]}]}],";"}],"\n"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B11even","[","r_"," ","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"72","-",RowBox[{"28"," ",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{"132","-",RowBox[{RowBox[{"(",RowBox[{"154"," ",RowBox[
{"Sqrt","[","6","]"}]}],")"}],"/","3"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"(",RowBox[{"14"," ",RowBox[{"Sqrt","[","30","]"}]}],")"}]}],"/","3"}],"+",RowBox[
{"12"," ",RowBox[{"Sqrt","[","5","]"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"(",RowBox[{"14"," ",RowBox[{"Sqrt","[","30","]"}]}],")"}]}],"/","3"}],"+",RowBox[
{"12"," ",RowBox[{"Sqrt","[","5","]"}]}]}],",",RowBox[{"30","-",RowBox[{RowBox[{"(",RowBox[
{"35"," ",RowBox[{"Sqrt","[","6","]"}]}],")"}],"/","3"}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C11even","[","r_","]"}],"=",RowBox[{RowBox[{"A11even","[","r","]"}],"+",RowBox[
{"B11even","[","r","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[{"S11even","="," ",RowBox[
{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"2",",","12",",","12"}],"}"}],"]"}]}],";"}]}],
"Input",CellChangeTimes -> {{3.9965625849038086`*^9,3.9965625849038086`*^9},{3.9965626223313046`*^9,3.996562625166113`*^9},{3.996562740211876`*^9,3.99656276017185`*^9},{3.9965627991283607`*^9,3.996562807852255`*^9},{3.996562861216873`*^9,3.9965628742552834`*^9},{3.9965633595400047`*^9,3.9965633608336887`*^9},{3.9999208827709503`*^9,3.9999208844722424`*^9},{3.9999210623930397`*^9,3.9999210637113113`*^9},{4.0026257102381268`*^9,4.002625752091017`*^9},{4.0034591427943535`*^9,4.0034591533433857`*^9},{4.0034592390221634`*^9,4.0034592393596535`*^9}},
CellLabel -> "In[224]:=",ExpressionUUID -> "a5977abb-c87b-4448-8371-1399bce3fb90"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.9965625891107063`*^9,3.99656259540633`*^9},{3.9965628129212055`*^9,3.9965628132212696`*^9},3.9999208858166924`*^9,4.0034591563661995`*^9},
CellLabel -> "In[228]:=",ExpressionUUID -> "aa15dfec-3847-2b43-8a19-825ac09021fe"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.996562672740675`*^9,3.9965626765036907`*^9},{3.9965628156575336`*^9,3.996562815846014`*^9},3.9999208878429165`*^9,4.0034591582779827`*^9},
CellLabel -> "In[229]:=",ExpressionUUID -> "02979305-64c4-6149-9a24-eef7d140df8d"],Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"V111even","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[
{RowBox[{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","1",",","1"}],"]"}],"-",RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","1",",","2"}],"]"}],"-",RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","1",",","3"}],"]"}],"-",RowBox[
{"3","/","4"}],"+",RowBox[{RowBox[{"r","^","2"}],"/","16"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V112even","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","2",",","2"}],"]"}],"-",RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","1",",","2"}],"]"}],"+",RowBox[
{RowBox[{"3","/","4"}],RowBox[{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","2",",","3"}],"]"}]}],"-",RowBox[
{"3","/","4"}],"+",RowBox[{RowBox[{"r","^","2"}],"/","16"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V113even","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","3",",","3"}],"]"}],"-",RowBox[
{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","1",",","3"}],"]"}],"+",RowBox[
{RowBox[{"4","/","3"}],RowBox[{"Part","[",RowBox[{RowBox[{"C11even","[","r","]"}],",","2",",","3"}],"]"}]}],"-",RowBox[
{"3","/","4"}],"+",RowBox[{RowBox[{"r","^","2"}],"/","16"}]}],"]"}]}],";"}]}],"Input",
CellChangeTimes -> {{3.996562844851383`*^9,3.9965628939367027`*^9},{3.996563255914833`*^9,3.996563281047531`*^9},{3.99656337924811`*^9,3.9965634181645737`*^9},{3.996563557368294`*^9,3.996563620193424`*^9},{3.999920889063299`*^9,3.999920891002327`*^9},{3.999921043371132`*^9,3.9999210543448086`*^9},{4.0026121122626953`*^9,4.002612116566532`*^9},{4.002612649517294`*^9,4.0026126545700455`*^9},{4.0026126873414764`*^9,4.0026126934454727`*^9},{4.003459182223791`*^9,4.0034592157489567`*^9}},
CellLabel -> "In[230]:=",ExpressionUUID -> "319f8147-2fa7-b541-ba9d-4ba7c0726acb"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.9965633320892544`*^9,3.9965633749644165`*^9},{3.9965634312675266`*^9,3.9965634488826256`*^9},{3.9965635772252007`*^9,3.9965636048825912`*^9},{3.9999210574763927`*^9,3.999921058744625`*^9},4.003459204214216`*^9},
CellLabel -> "In[233]:=",ExpressionUUID -> "0b68cc90-34db-2346-916d-577c7616840c"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{"FindRoot","[",RowBox[{RowBox[{"V111even","[","r","]"}],",",RowBox[
{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}],"\[IndentingNewLine]",RowBox[{"FindRoot","[",RowBox[
{RowBox[{"V112even","[","r","]"}],",",RowBox[{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}],"\[IndentingNewLine]",RowBox[
{"FindRoot","[",RowBox[{RowBox[{"V113even","[","r","]"}],",",RowBox[{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.996563466598566`*^9,3.9965634710008335`*^9},{3.996563624941969`*^9,3.9965636313527107`*^9},{3.9999208930152645`*^9,3.999920894455185`*^9},{4.0034592171568604`*^9,4.0034592202537785`*^9}},
CellLabel -> "In[234]:=",ExpressionUUID -> "93af8b97-fc9e-4f43-b4f7-32516aad2810"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","3.055142703077166`"}],"}"}]],"Output",CellChangeTimes -> {{3.996563468727726`*^9,3.9965634719461193`*^9},3.9965636317064247`*^9,3.999919976525751`*^9,3.9999210251598625`*^9,3.999921067449457`*^9,4.001653301403055`*^9,4.0025989986541004`*^9,4.0026113131651573`*^9,4.0026126588890686`*^9,4.0026127763624725`*^9,4.0026815202349606`*^9,4.0027693046645355`*^9,4.0027698525634785`*^9,4.002790637363018`*^9,4.002855437057226`*^9,4.002856304038044`*^9,4.002857433629753`*^9,4.0029414000579643`*^9,4.002966221582451`*^9,4.003201643935129`*^9,4.0032017565745735`*^9,4.0032972647582397`*^9,4.0034592452377224`*^9,4.0035600071987514`*^9},
CellLabel -> "Out[234]=",ExpressionUUID -> "c9874fa2-9b34-1348-8800-0c09bc0ffb4d"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.576239564158274`"}],"}"}]],"Output",CellChangeTimes -> {{3.996563468727726`*^9,3.9965634719461193`*^9},3.9965636317064247`*^9,3.999919976525751`*^9,3.9999210251598625`*^9,3.999921067449457`*^9,4.001653301403055`*^9,4.0025989986541004`*^9,4.0026113131651573`*^9,4.0026126588890686`*^9,4.0026127763624725`*^9,4.0026815202349606`*^9,4.0027693046645355`*^9,4.0027698525634785`*^9,4.002790637363018`*^9,4.002855437057226`*^9,4.002856304038044`*^9,4.002857433629753`*^9,4.0029414000579643`*^9,4.002966221582451`*^9,4.003201643935129`*^9,4.0032017565745735`*^9,4.0032972647582397`*^9,4.0034592452377224`*^9,4.0035600072047787`*^9},
CellLabel -> "Out[235]=",ExpressionUUID -> "b7072358-cf3a-9543-a5fd-520acc31c019"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.603496030864743`"}],"}"}]],"Output",CellChangeTimes -> {{3.996563468727726`*^9,3.9965634719461193`*^9},3.9965636317064247`*^9,3.999919976525751`*^9,3.9999210251598625`*^9,3.999921067449457`*^9,4.001653301403055`*^9,4.0025989986541004`*^9,4.0026113131651573`*^9,4.0026126588890686`*^9,4.0026127763624725`*^9,4.0026815202349606`*^9,4.0027693046645355`*^9,4.0027698525634785`*^9,4.002790637363018`*^9,4.002855437057226`*^9,4.002856304038044`*^9,4.002857433629753`*^9,4.0029414000579643`*^9,4.002966221582451`*^9,4.003201643935129`*^9,4.0032017565745735`*^9,4.0032972647582397`*^9,4.0034592452377224`*^9,4.003560007208769`*^9},
CellLabel -> "Out[236]=",ExpressionUUID -> "18cada16-fd32-2f49-9531-b9df8a7cd266"]},
Open],ExpressionUUID -> "874188de-fb4b-433b-b40f-50f93505b85b"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"Round","[",RowBox[{"NIntegrate","[",RowBox[{RowBox[
{RowBox[{"r","^","7"}]," ",RowBox[{RowBox[{"V111even","[","r","]"}],"^","4"}]}],",",RowBox[
{"{",RowBox[{"r",",","0",",","3.1"}],"}"}]}],"]"}],"]"}],"-",RowBox[{"Gam","[",RowBox[
{"2",",","4"}],"]"}]}],"\[IndentingNewLine]",RowBox[{RowBox[{"Round","[",RowBox[{"NIntegrate","[",RowBox[
{RowBox[{RowBox[{"r","^","7"}]," ",RowBox[{RowBox[{"V112even","[","r","]"}],"^","4"}]}],",",RowBox[
{"{",RowBox[{"r",",","0",",","4.6"}],"}"}]}],"]"}],"]"}],"-",RowBox[{"Gam","[",RowBox[
{"12",",","4"}],"]"}]}],"\[IndentingNewLine]",RowBox[{RowBox[{"Round","[",RowBox[
{"NIntegrate","[",RowBox[{RowBox[{RowBox[{"r","^","7"}]," ",RowBox[{RowBox[{"V113even","[","r","]"}],"^","4"}]}],",",RowBox[
{"{",RowBox[{"r",",","0",",","4.7"}],"}"}]}],"]"}],"]"}],"-",RowBox[{"Gam","[",RowBox[
{"12",",","4"}],"]"}]}]}],"Input",CellChangeTimes -> {{3.9965634751204834`*^9,3.996563513130245`*^9},{3.996563637368614`*^9,3.9965636677115326`*^9},{3.996564293238964`*^9,3.996564313837248`*^9},{3.9999208958711224`*^9,3.9999208972711143`*^9},{3.9999247092022057`*^9,3.999924711392351`*^9},{4.0026113066884823`*^9,4.0026113220952663`*^9},{4.0026115032463684`*^9,4.0026115349078426`*^9},{4.002612523382942`*^9,4.00261261400828`*^9},{4.0026126633570976`*^9,4.002612679833065`*^9},{4.002612781370928`*^9,4.002612789180769`*^9},{4.002613421077278`*^9,4.002613471888527`*^9},{4.0026256945781193`*^9,4.0026256952266865`*^9},{4.002625788470833`*^9,4.0026257939861774`*^9},{4.003459221721634`*^9,4.0034592248512745`*^9}},
CellLabel -> "In[237]:=",ExpressionUUID -> "75b0f5df-d79f-8b4d-b5f9-af9af94c7f73"],Cell[
BoxData[
RowBox[{"-",FractionBox["2279","35"]}]],"Output",CellChangeTimes -> {{3.996563489573696`*^9,3.9965634935689106`*^9},{3.996563644309414`*^9,3.9965636702536297`*^9},{3.996564296593748`*^9,3.996564314080721`*^9},3.999919976576212`*^9,3.9999210253311367`*^9,3.999921067521126`*^9,{3.9999247040340557`*^9,3.999924721031843`*^9},4.0016533014498615`*^9,4.0025989987021713`*^9,{4.0026113148800488`*^9,4.0026113228560753`*^9},{4.002611527653572`*^9,4.0026115355446453`*^9},{4.002612526281044`*^9,4.0026125663411064`*^9},{4.0026126107326984`*^9,4.0026126149141407`*^9},{4.002612665036049`*^9,4.0026127021263657`*^9},{4.0026127838558044`*^9,4.002612789746212`*^9},4.002613433158928`*^9,{4.0026134653940487`*^9,4.002613472378277`*^9},4.0026257911461277`*^9,4.0026815203123245`*^9,4.0027693047262325`*^9,4.0027698526271744`*^9,4.002790637425831`*^9,4.002855437127453`*^9,4.0028563040709896`*^9,4.002857433676428`*^9,4.0029414001068783`*^9,4.002966221634199`*^9,4.0032016439883175`*^9,4.003201756604475`*^9,4.0032972648314743`*^9,4.003459247830164`*^9,4.003560007267187`*^9},
CellLabel -> "Out[237]=",ExpressionUUID -> "2b3fd841-a275-4b4f-aea9-1db6e3161ca9"],Cell[
BoxData[
RowBox[{"-",FractionBox["1356796","135"]}]],"Output",CellChangeTimes -> {{3.996563489573696`*^9,3.9965634935689106`*^9},{3.996563644309414`*^9,3.9965636702536297`*^9},{3.996564296593748`*^9,3.996564314080721`*^9},3.999919976576212`*^9,3.9999210253311367`*^9,3.999921067521126`*^9,{3.9999247040340557`*^9,3.999924721031843`*^9},4.0016533014498615`*^9,4.0025989987021713`*^9,{4.0026113148800488`*^9,4.0026113228560753`*^9},{4.002611527653572`*^9,4.0026115355446453`*^9},{4.002612526281044`*^9,4.0026125663411064`*^9},{4.0026126107326984`*^9,4.0026126149141407`*^9},{4.002612665036049`*^9,4.0026127021263657`*^9},{4.0026127838558044`*^9,4.002612789746212`*^9},4.002613433158928`*^9,{4.0026134653940487`*^9,4.002613472378277`*^9},4.0026257911461277`*^9,4.0026815203123245`*^9,4.0027693047262325`*^9,4.0027698526271744`*^9,4.002790637425831`*^9,4.002855437127453`*^9,4.0028563040709896`*^9,4.002857433676428`*^9,4.0029414001068783`*^9,4.002966221634199`*^9,4.0032016439883175`*^9,4.003201756604475`*^9,4.0032972648314743`*^9,4.003459247830164`*^9,4.0035600072745094`*^9},
CellLabel -> "Out[238]=",ExpressionUUID -> "dc222b0d-f9c1-5b49-b1e3-3e996835fed9"],Cell[
BoxData[
RowBox[{"-",FractionBox["3706606","135"]}]],"Output",CellChangeTimes -> {{3.996563489573696`*^9,3.9965634935689106`*^9},{3.996563644309414`*^9,3.9965636702536297`*^9},{3.996564296593748`*^9,3.996564314080721`*^9},3.999919976576212`*^9,3.9999210253311367`*^9,3.999921067521126`*^9,{3.9999247040340557`*^9,3.999924721031843`*^9},4.0016533014498615`*^9,4.0025989987021713`*^9,{4.0026113148800488`*^9,4.0026113228560753`*^9},{4.002611527653572`*^9,4.0026115355446453`*^9},{4.002612526281044`*^9,4.0026125663411064`*^9},{4.0026126107326984`*^9,4.0026126149141407`*^9},{4.002612665036049`*^9,4.0026127021263657`*^9},{4.0026127838558044`*^9,4.002612789746212`*^9},4.002613433158928`*^9,{4.0026134653940487`*^9,4.002613472378277`*^9},4.0026257911461277`*^9,4.0026815203123245`*^9,4.0027693047262325`*^9,4.0027698526271744`*^9,4.002790637425831`*^9,4.002855437127453`*^9,4.0028563040709896`*^9,4.002857433676428`*^9,4.0029414001068783`*^9,4.002966221634199`*^9,4.0032016439883175`*^9,4.003201756604475`*^9,4.0032972648314743`*^9,4.003459247830164`*^9,4.003560007277504`*^9},
CellLabel -> "Out[239]=",ExpressionUUID -> "ca2a3baa-f68f-b64c-9507-50876f8d202e"]},
Open],ExpressionUUID -> "1a9d5f94-9f76-485e-9789-ce64ef925bdb"],Cell[
"\<The odd (1,1) component.\>",
"Text",CellChangeTimes -> {{3.9965636761916103`*^9,3.996563695066414`*^9},{3.996564078317251`*^9,3.996564096209299`*^9},{3.996564276260977`*^9,3.996564288979849`*^9},{3.9965643229530334`*^9,3.9965643240003586`*^9},{3.9999208185108852`*^9,3.99992085395105`*^9}},
ExpressionUUID -> "1aae0130-beb1-a947-8eec-b13ef3797525"],Cell[
"\<\>","Text",CellChangeTimes -> {{3.9965643252243576`*^9,3.996564325235157`*^9},{3.9965643697929115`*^9,3.9965643797123165`*^9},3.9999207374152565`*^9,{3.999920833167265`*^9,3.999920852607275`*^9}},
ExpressionUUID -> "fe538d05-5ef2-304e-8185-b3ba0ff7b3ce"],Cell[
BoxData[{RowBox[{RowBox[
{RowBox[{RowBox[{"A11odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","21"}],"/","4"}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[{"Sqrt","[","3","]"}],",",RowBox[
{RowBox[{RowBox[{"-","19"}],"*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","56"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","28"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","14"}]}],"+",RowBox[{"3","*",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{"Sqrt","[","3","]"}],",",RowBox[{RowBox[{"-","4"}],"+",RowBox[{"4","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}],"*",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}],"+",RowBox[{"11","*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","21"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","42","]"}]}],"/","7"}],"+",RowBox[{"2","*",RowBox[
{RowBox[{"Sqrt","[","7","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{RowBox[{"-","19"}],"*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","56"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","28"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}],"+",RowBox[{"11","*",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","21"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","93"}],"/","28"}],"+",RowBox[
{"229","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","168"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","2","]"}]}],"/","7"}],"+",RowBox[{"3","*",RowBox[
{RowBox[{"Sqrt","[","3","]"}],"/","14"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","14"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-",RowBox[{"Sqrt","[","42","]"}]}],"/","7"}],"+",RowBox[{"2","*",RowBox[{RowBox[
{"Sqrt","[","7","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","2","]"}]}],"/","7"}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","14"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","24"}],"/","7"}],"+",RowBox[{"24","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\n"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B11odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"243","/","2"}],"-",RowBox[{"189","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[
{"Sqrt","[","3","]"}]}],"+",RowBox[{"18","*",RowBox[{"Sqrt","[","2","]"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","2"}]}],"+",RowBox[
{"7","*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","4"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[{"Sqrt","[","3","]"}]}],"+",RowBox[
{"18","*",RowBox[{"Sqrt","[","2","]"}]}]}],",",RowBox[{"96","-",RowBox[{"112","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}],"+",RowBox[{"6","*",RowBox[{"Sqrt","[","14","]"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","2"}]}],"+",RowBox[
{"7","*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","14"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}],"+",RowBox[{"6","*",RowBox[
{"Sqrt","[","14","]"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","3"}],"/","2"}],"+",RowBox[
{"7","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","12"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",","0",",",RowBox[{"72","-",RowBox[{"28","*",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C11odd","[","r_","]"}],"=",RowBox[{RowBox[{"A11odd","[","r","]"}],"+",RowBox[
{"B11odd","[","r","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{"f11odd","[","r_","]"}],"=",RowBox[
{RowBox[{"r","^","3"}]," ",RowBox[{"Exp","[",RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/","8"}],"]"}]," ",RowBox[
{"(",RowBox[{RowBox[{"2","/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],"+",RowBox[
{"1","/",RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V11odd","[","r_","]"}],"=",RowBox[{RowBox[{"Simplify","["," ",RowBox[
{RowBox[{"-",RowBox[{"D","[",RowBox[{RowBox[{"f11odd","[","r","]"}],",",RowBox[{"{",RowBox[
{"r",",","2"}],"}"}]}],"]"}]}],"/",RowBox[{"f11odd","[","r","]"}]}],"]"}],"*",RowBox[
{"IdentityMatrix","[","4","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{"  ",RowBox[
{RowBox[{RowBox[{"M","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[{"V11odd","[","r","]"}],"+",RowBox[
{"C11odd","[","r","]"}],"-",RowBox[{RowBox[{"3","/","4"}]," ","*",RowBox[{"IdentityMatrix","[","4","]"}]}],"+",RowBox[
{RowBox[{RowBox[{"r","^","2"}],"/","16"}]," ","*",RowBox[{"IdentityMatrix","[","4","]"}]}],"+",RowBox[
{RowBox[{"1","/",RowBox[{"r","^","2"}]}],"*",RowBox[{"DiagonalMatrix","[",RowBox[
{"{",RowBox[{"6",",","6",",","6",",","20"}],"}"}],"]"}]}]}],"]"}]}],";"}]}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M11odd","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[{RowBox[{"("," ",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b","+","2"}],")"}],"^","2"}]}],")"}],"*",RowBox[
{"M","[","r","]"}]}],"]"}]}],";"}]}],"Input",CellChangeTimes -> {{3.996564325944271`*^9,3.996564325944271`*^9},{3.9999209239751053`*^9,3.999920974551342`*^9},{3.9999214996412773`*^9,3.999921661432968`*^9},{3.9999217183511753`*^9,3.999921750771372`*^9},{3.9999254092220325`*^9,3.999925430147831`*^9},{4.0027088146626453`*^9,4.0027088265005703`*^9},{4.0027088611178093`*^9,4.002709159494772`*^9},{4.0027092451706676`*^9,4.0027093252693863`*^9},{4.002709430061594`*^9,4.002709606084976`*^9},{4.0027097677200317`*^9,4.0027097681886883`*^9},{4.0027107268152122`*^9,4.0027107489456367`*^9},{4.0027108247784615`*^9,4.00271084293128`*^9},{4.0027108734681587`*^9,4.00271089804146`*^9},{4.002711580589588`*^9,4.002711602702795`*^9},4.002769877649557`*^9,{4.0034592503722973`*^9,4.0034592649500046`*^9}},
CellLabel -> "In[240]:=",ExpressionUUID -> "3911795f-f071-484e-a28c-7a07d93a8b2b"],Cell[

"\<We compute the determinants of the minors, to invoke Sylvester\[CloseCurlyQuote]s criterion. For this the positive prefactor r^2( a r^2+b)^2 ( a r^2 +b+2)^2 in the definition of M11odd helps, as it turns all determinants into polynomials with non-negative coefficients. \[LineSeparator]\>",
"Text",CellChangeTimes -> {{4.00270976980591`*^9,4.0027098231114407`*^9},{4.0027117114404926`*^9,4.0027117254735584`*^9},{4.0034625119742584`*^9,4.0034625628480644`*^9}},
ExpressionUUID -> "f14b300e-ae50-6e40-a684-1e40369bdd62"],Cell[
BoxData[{RowBox[{RowBox[
{"Part","[",RowBox[{RowBox[{"M11odd","[","r","]"}],",","1",",","1"}],"]"}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"Simplify","[",RowBox[{"Det","[",RowBox[{RowBox[{"M11odd","[","r","]"}],"[",RowBox[
{"[",RowBox[{RowBox[{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"Simplify","[",RowBox[{"Det","[",RowBox[{RowBox[{"M11odd","[","r","]"}],"[",RowBox[
{"[",RowBox[{RowBox[{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"Simplify","[",RowBox[{"Det","[",RowBox[{"M11odd","[","r","]"}],"]"}],"]"}],";"}]}],
"Input",CellChangeTimes -> {{4.0027091963533516`*^9,4.002709237459902`*^9},{4.0027098255306168`*^9,4.00270986194121`*^9},{4.0027099188790817`*^9,4.0027099242028236`*^9},{4.0027099869073963`*^9,4.0027100976519985`*^9},{4.002710277826994`*^9,4.0027102941295834`*^9},{4.0027104035500755`*^9,4.002710404296873`*^9},4.0027105575626564`*^9,{4.002710784486759`*^9,4.002710797499655`*^9},{4.002710881302244`*^9,4.002710884684229`*^9},{4.0027111051786327`*^9,4.0027111070039883`*^9},{4.0027116101641273`*^9,4.002711621865692`*^9},{4.003459266551567`*^9,4.003459269237177`*^9}},
CellLabel -> "In[247]:=",ExpressionUUID -> "8e1f5575-874e-1349-8dd9-823d0733f8e6"],Cell[

"\<All of the 4 polynomials above have only non-negative coefficients, as can be seen in the code below\[LineSeparator]\>",
"Text",CellChangeTimes -> {{4.0027111105965557`*^9,4.002711162407337`*^9},{4.0027116605919933`*^9,4.002711663460243`*^9}},
ExpressionUUID -> "b76a2936-593e-734f-8a92-8cca2834e409"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[
{RowBox[{"M11odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M11odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M11odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M11odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}],
"Input",CellChangeTimes -> {{3.999920974923094`*^9,3.9999209755443974`*^9},{3.999921422171274`*^9,3.9999214270809517`*^9},{3.9999214677313404`*^9,3.9999214961770573`*^9},{3.9999215971691017`*^9,3.9999215972485332`*^9},{3.9999216334635944`*^9,3.9999216705615673`*^9},{3.999921733852585`*^9,3.9999217609435577`*^9},{3.999921793209364`*^9,3.999921814321331`*^9},{3.9999245627121944`*^9,3.9999245718418446`*^9},{3.9999248702729588`*^9,3.9999248973121586`*^9},{3.9999249302820377`*^9,3.9999249465902023`*^9},{3.9999250562124634`*^9,3.999925071254135`*^9},3.9999251499840736`*^9,{3.999925403415676`*^9,3.9999254257423`*^9},{3.9999256625227013`*^9,3.9999256812521687`*^9},{3.999926466022806`*^9,3.9999264966827354`*^9},{4.002711159082308`*^9,4.0027112334550457`*^9},{4.0027115486491394`*^9,4.0027115693845005`*^9},{4.002711624461376`*^9,4.0027116420816555`*^9},{4.0034592702777348`*^9,4.0034592750365868`*^9}},
CellLabel -> "In[251]:=",ExpressionUUID -> "0820ec5b-35d7-5b41-a731-d899873232e0"],Cell[
BoxData[
RowBox[{"{",RowBox[{"0",",","0",",","6",",","0",",","12",",","0",",","5",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027116428220806`*^9,4.00276930897468`*^9,{4.00276985504554`*^9,4.002769884509409`*^9},4.0027906387228413`*^9,4.0028554383590565`*^9,4.0028563047007465`*^9,4.0028574349041023`*^9,4.0029414015272713`*^9,4.002966222905491`*^9,4.003201645281023`*^9,4.003201757627054`*^9,4.003297266316288`*^9,4.003459281251007`*^9,4.0035600083967648`*^9},
CellLabel -> "Out[251]=",ExpressionUUID -> "721fb836-b2f4-d544-8185-b64012c74585"],Cell[
BoxData[
RowBox[{"{",RowBox[{"0",",","0",",","0",",","0",",","36",",","0",",","80",",","0",",","55",",","0",",","23",",","0",",","7",",","0",",","1",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027116428220806`*^9,4.00276930897468`*^9,{4.00276985504554`*^9,4.002769884509409`*^9},4.0027906387228413`*^9,4.0028554383590565`*^9,4.0028563047007465`*^9,4.0028574349041023`*^9,4.0029414015272713`*^9,4.002966222905491`*^9,4.003201645281023`*^9,4.003201757627054`*^9,4.003297266316288`*^9,4.003459281251007`*^9,4.0035600084022903`*^9},
CellLabel -> "Out[252]=",ExpressionUUID -> "13efeb31-7c93-3147-bcf0-14992b576ade"],Cell[
BoxData[
RowBox[{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",","0",",","1400",",","0",",","3771",",","0",",","3696",",","0",",","2141",",","0",",","895",",","0",",","275",",","0",",","58",",","0",",","7",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027116428220806`*^9,4.00276930897468`*^9,{4.00276985504554`*^9,4.002769884509409`*^9},4.0027906387228413`*^9,4.0028554383590565`*^9,4.0028563047007465`*^9,4.0028574349041023`*^9,4.0029414015272713`*^9,4.002966222905491`*^9,4.003201645281023`*^9,4.003201757627054`*^9,4.003297266316288`*^9,4.003459281251007`*^9,4.0035600084570007`*^9},
CellLabel -> "Out[253]=",ExpressionUUID -> "aa11c1db-c7ce-7c48-b680-32cc6d96bf74"],Cell[
BoxData[
RowBox[{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",","0",",","21038",",","0",",","156029",",","0",",","379107",",","0",",","451462",",","0",",","331845",",","0",",","171168",",","0",",","66294",",","0",",","19680",",","0",",","4421",",","0",",","728",",","0",",","84",",","0",",","6",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027116428220806`*^9,4.00276930897468`*^9,{4.00276985504554`*^9,4.002769884509409`*^9},4.0027906387228413`*^9,4.0028554383590565`*^9,4.0028563047007465`*^9,4.0028574349041023`*^9,4.0029414015272713`*^9,4.002966222905491`*^9,4.003201645281023`*^9,4.003201757627054`*^9,4.003297266316288`*^9,4.003459281251007`*^9,4.0035600085089493`*^9},
CellLabel -> "Out[254]=",ExpressionUUID -> "8910f77d-938b-7140-8268-1730e1081306"]},
Open],ExpressionUUID -> "714f06fe-56e7-4d97-8732-cb43b0a00fed"],Cell[
BoxData[""],
"Input",CellChangeTimes -> {{3.9999218433315372`*^9,3.9999218470269775`*^9},4.00277008291061`*^9},
CellLabel -> "In[255]:=",ExpressionUUID -> "baca2211-cc39-1a45-9a84-a31078ad308f"],Cell[
TextData[
{"Now",StyleBox[RowBox[{","," "}]],"the"," ","remaining"," ","components",StyleBox[
RowBox[{","," "}]],"aside"," ","from"," ","the"," ","even",StyleBox[RowBox[{" ","("}]],"1",",","0",StyleBox[
RowBox[{")"," "," "}]],"are"," ","all"," ","of"," ","the"," ","form"," ","L_","{","i",",","j",StyleBox[
RowBox[{"}"," "}]],"u","(","r",StyleBox[RowBox[{")="," ","-\\"}]],"partial_r","^","2"," ","u","(","r",StyleBox[
RowBox[{")"," ","+"}]],"V",StyleBox[RowBox[{" ","("}]],"r",StyleBox[RowBox[{")"," "}]],"u","(","r",StyleBox[
RowBox[{"),"," "}]],"where"," ","V",StyleBox[RowBox[{" "," "}]],"is"," ","positive"," ","definite",StyleBox[
RowBox[{"."," "}]],"This"," ","can"," ","for"," ","instance"," ","be"," ","shown"," ","with"," ","Sylvester\[CloseCurlyQuote]s"," ","criterion",StyleBox[
RowBox[{","," "}]],"as"," ","we"," ","do"," ","here",StyleBox[RowBox[{"."," "," "}]],"For"," ","a"," ","check"," ","with"," ","Mathematica"," ","it"," ","is"," ","convenient"," ","to"," ","multiply"," ","the"," ","matrix"," ","potentials"," ","by"," ","a"," ","prefactor",StyleBox[
RowBox[{"."," "}]],"For"," ","the"," ","odd",StyleBox[RowBox[{" "," ","("}]],"2",",","0",StyleBox[
RowBox[{")"," "}]],"component"," ","we"," ","choose"," ","the"," ","prefactor","\n","r","^","2","(","a"," ","r","^","2","+","b",")^","2",StyleBox[
RowBox[{"("," "}]],"a"," ","r","^","2","+","b","+","2",")^","6",StyleBox[RowBox[{" "," "}]],"and"," ","for"," ","all"," ","remaining"," ","ones"," ","the"," ","prefactor"," ","r","^","2","(","a"," ","r","^","2","+","b",")^","2",StyleBox[
RowBox[{"("," "}]],"a"," ","r","^","2","+","b","+","2",")^","4",".","\n","This"," ","multiplication"," ","by"," ","factors"," ","that"," ","are"," ","positive"," ","for"," ","r","\\","neq"," ","0",StyleBox[
RowBox[{","," "}]],"turns"," ","all"," ","involved",StyleBox[RowBox[{" "," "}]],"determinants"," ","into"," ","polynomials"," ","that"," ","have"," ","only"," ","non","-","negative"," ","coefficents",".","\n"," ","\n","The"," ","odd",StyleBox[
RowBox[{" ","("}]],"2",",","0",StyleBox[RowBox[{")"," "}]],"component","\n"}],"Text",
CellChangeTimes -> {{4003459347.643383`,4003459360.7632923`},{4003459571.763115`,4003459573.123886`},{4003462573.503084`,4003462680.7810593`},{4003893305.804161`,4003893331.028984`}},
ExpressionUUID -> "8603d1a6-7ab5-c34e-a682-20f417a43e83"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{"\n",RowBox[{RowBox[{RowBox[{"A20odd","[","r_","]"}],"=",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"{",RowBox[{RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","177"}],"/","28"}],"+",RowBox[{"87"," ",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","56"}]}]}],",",RowBox[{RowBox[{"3"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","28"}]}],"+",RowBox[
{"9"," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","56"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","15"}]," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}],"+",RowBox[
{"3"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}],"+",RowBox[{"9"," ",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{"3"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","28"}]}],"+",RowBox[{"9"," ",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","56"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","39"}],"/","28"}],"+",RowBox[
{"33"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","56"}]}]}],",",RowBox[{RowBox[
{"3","/","7"}],"-",RowBox[{"3"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{"9","/","7"}],"-",RowBox[{"11"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","15"}]," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}],"+",RowBox[
{"3"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{"3","/","7"}],"-",RowBox[
{"3"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","111"}],"/","14"}],"+",RowBox[{"135"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"/","14"}],"+",RowBox[{"33"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}],"+",RowBox[
{"9"," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}]}],",",RowBox[{RowBox[
{"9","/","7"}],"-",RowBox[{"11"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"/","14"}],"+",RowBox[{"33"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","47"}],"/","14"}],"+",RowBox[{"71"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}]}],"}"}]}]}],";"}]}],RowBox[
{"\n","\n"}],RowBox[{RowBox[{RowBox[{"B20odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[
{"-","1"}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"189","/","2"}],"-",RowBox[{"147"," ",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","21"}]," ",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}],"+",RowBox[{"9"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","21"}]," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}],"+",RowBox[
{"9"," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}]}],",",RowBox[{RowBox[{"27","/","2"}],"-",RowBox[
{"21"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"189","-",RowBox[{"147"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[
{"27","-",RowBox[{"21"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"27","-",RowBox[{"21"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[
{"45","-",RowBox[{"35"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],"}"}]}],"}"}]}]}],";"}],RowBox[
{"\n","\n"}],RowBox[{RowBox[{"S20odd","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[
{"6",",","6",",","20",",","20"}],"}"}],"]"}]}],";"}],"\n",RowBox[{RowBox[{RowBox[
{"M20odd","[","r_","]"}],"=",RowBox[{RowBox[{"A20odd","[","r","]"}],"+",RowBox[{"B20odd","[","r","]"}],"+",RowBox[
{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ","S20odd"}],"+",RowBox[{RowBox[{"(",RowBox[
{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}]}],")"}],RowBox[
{"IdentityMatrix","[","4","]"}]}]}]}],";"}],"\n",RowBox[{RowBox[{RowBox[{"M20oddpos","[","r_","]"}],"=",RowBox[
{"Simplify","[",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[{RowBox[{"("," ",RowBox[
{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","6"}]," ",RowBox[
{"M20odd","[","r","]"}]}],"]"}]}],";"}],"\n",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[
{RowBox[{"Part","[",RowBox[{RowBox[{"M20oddpos","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\n",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M20oddpos","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\n",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M20oddpos","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\n",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M20oddpos","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}],
"Input",CellChangeTimes -> {{4003459418.529436`,4003459737.799021`},{4003892937.6702614`,4003892945.1262074`},{4003895815.5156937`,4003895905.726431`}},
CellLabel -> "In[71]:= ",ExpressionUUID -> "254d1e61-1f12-e743-b0b5-8aa64c48dec1"],Cell[
BoxData[
RowBox[{"{",RowBox[{"223",",","0",",","35",",","0",",","650",",","0",",","1088",",","0",",","699",",","0",",","229",",","0",",","40",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}],
StandardForm],"Output",CellLabel -> "Out[76]= ",ExpressionUUID -> "b85c64b8-c132-4edb-ae84-0832cd973c0b"],Cell[
BoxData[
RowBox[{"{",RowBox[{"49833",",","0",",","190924",",","0",",","439168",",","0",",","905966",",","0",",","1693238",",","0",",","2298719",",","0",",","2121752",",","0",",","1352452",",","0",",","610098",",","0",",","197896",",","0",",","46464",",","0",",","7938",",","0",",","1020",",","0",",","113",",","0",",","13",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}],
StandardForm],"Output",CellLabel -> "Out[77]= ",ExpressionUUID -> "a81089bb-3df6-4b69-a5df-0bad92bae2bc"],Cell[
BoxData[
RowBox[{"{",RowBox[{"37081663",",","0",",","212004806",",","0",",","683989448",",","0",",","1704894399",",","0",",","3629907195",",","0",",","6489300004",",","0",",","9496206569",",","0",",","11278613696",",","0",",","10850864486",",","0",",","8451471700",",","0",",","5331543977",",","0",",","2727837920",",","0",",","1133917361",",","0",",","383572810",",","0",",","105766754",",","0",",","23849004",",","0",",","4435073",",","0",",","694706",",","0",",","95555",",","0",",","12188",",","0",",","1481",",","0",",","166",",","0",",","16",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}],
StandardForm],"Output",CellLabel -> "Out[78]= ",ExpressionUUID -> "19d3ce99-562f-435f-91a4-63a25d74bd1e"],Cell[
BoxData[
RowBox[{"{",RowBox[{"27592948462",",","0",",","261517530227",",","0",",","1251298880712",",","0",",","4134283021155",",","0",",","10812736753456",",","0",",","23806106217093",",","0",",","44826429326572",",","0",",","71924431215464",",","0",",","97777720522796",",","0",",","112372498079310",",","0",",","109266768725067",",","0",",","90101357382764",",","0",",","63181423093034",",","0",",","37775402276191",",","0",",","19300458045547",",","0",",","8441643804835",",","0",",","3164782215559",",","0",",","1018004864068",",","0",",","281289468947",",","0",",","66919688650",",","0",",","13778599870",",","0",",","2482108233",",","0",",","398919755",",","0",",","58821032",",","0",",","8174909",",","0",",","1081556",",","0",",","134654",",","0",",","15534",",","0",",","1663",",","0",",","168",",","0",",","16",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}],
StandardForm],"Output",CellLabel -> "Out[79]= ",ExpressionUUID -> "5335c215-0545-4cbb-a0ed-c68a2030874f"]},
Open],ExpressionUUID -> "92ba46ac-050b-4dbb-99ca-8db9c920db9f"],Cell[
BoxData[""],
"Input",CellChangeTimes -> {{3.999926449018362`*^9,3.9999264510024395`*^9},4.002625804798153`*^9,{4.0034593638881016`*^9,4.003459412810648`*^9}},
CellLabel -> "In[265]:=",ExpressionUUID -> "d055079c-f9ee-7349-949d-fb61085b24a7"],Cell[

"\<The even (2,0) component\>","Text",CellChangeTimes -> {{4.0026258203995113`*^9,4.002625820400505`*^9},{4.00295164714159`*^9,4.002951655308607`*^9}},
ExpressionUUID -> "fb6641fe-f008-9f46-aea4-bd3666bab3e8"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"A20even","[","r_","]"}],"=",RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","6"}]," ","+",RowBox[{"3",RowBox[
{"Sqrt","[","6","]"}]}]}],")"}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B20even","[","r_","]"}],"=",RowBox[{RowBox[{"-",RowBox[{"(",RowBox[
{"108"," ","-",RowBox[{"42",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}],"/",RowBox[{RowBox[
{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S20even","=","12"}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[
{"M20even","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[{"r","^","2"}],RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}]," ",RowBox[
{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}],"+",RowBox[
{"A20even","[","r","]"}],"+",RowBox[{"B20even","[","r","]"}],"+",RowBox[{"12","/",RowBox[
{"r","^","2"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Floor","[",RowBox[
{"CoefficientList","[",RowBox[{RowBox[{"M20even","[","r","]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}],
"Input",CellChangeTimes -> {{3.9999219146814632`*^9,3.999921925281292`*^9},{3.999921961021557`*^9,3.9999219688413544`*^9},{3.99992201132168`*^9,3.9999220276114254`*^9},3.9999221307319145`*^9,{3.999922172541277`*^9,3.9999221836614666`*^9},{3.9999249112722015`*^9,3.999924919831745`*^9},{3.9999249684619865`*^9,3.9999249769826756`*^9},3.999925029553795`*^9,{3.999925775247347`*^9,3.999925781622156`*^9},{4.0029516402493286`*^9,4.002951795993061`*^9},{4.0029519559257946`*^9,4.0029520202158184`*^9},{4.002952207665781`*^9,4.0029522093876057`*^9},{4.003459295262003`*^9,4.003459322833004`*^9},{4.0038928647487736`*^9,4.0038929176011715`*^9},{4.0038929612393856`*^9,4.0038930850710526`*^9},{4.0038931969565105`*^9,4.0038932766969757`*^9},{4.0038933364623947`*^9,4.0038933406144657`*^9}},
CellLabel -> "In[138]:=",ExpressionUUID -> "90e83dc0-a6fb-1144-80d1-12f840afc095"],Cell[
BoxData[
RowBox[{"{",RowBox[{"75",",","0",",","111",",","0",",","160",",","0",",","106",",","0",",","31",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0029519845217285`*^9,4.002952021383707`*^9},4.0029522095873966`*^9,4.0029662230882607`*^9,4.003201645461569`*^9,4.0032017577767067`*^9,4.0032972665173244`*^9,{4.003459308260666`*^9,4.0034593248769894`*^9},4.003560009908848`*^9,{4.003892853555807`*^9,4.0038928626674404`*^9},{4.0038929721388035`*^9,4.00389308629574`*^9},{4.0038932016521587`*^9,4.003893210680372`*^9},{4.0038932577403564`*^9,4.0038932797028103`*^9},4.003893342238344`*^9},
CellLabel -> "Out[142]=",ExpressionUUID -> "b654c22a-2b46-f049-a8f9-9897550a338d"]},
Open],ExpressionUUID -> "77772fdb-b2f7-484b-88c1-6c042f4aecff"],Cell[
"\<The odd (2,1) component.\>",
"Text",CellChangeTimes -> {{3.9965690502197`*^9,3.996569051964205`*^9},{3.99992073927104`*^9,3.9999207396007977`*^9},{3.9999208358074703`*^9,3.999920855816759`*^9},3.9999209792552624`*^9,{3.99992179488529`*^9,3.999921839326084`*^9},{3.9999220463017273`*^9,3.999922049545101`*^9},{4.002620907034172`*^9,4.0026209079412746`*^9},{4.002625815701172`*^9,4.0026258193331795`*^9}},
ExpressionUUID -> "c87f76db-0075-2a42-b4a1-77693a4d9031"],Cell[
BoxData[RowBox[{RowBox[
{RowBox[{"A21odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","34"}],"/","7"}],"+",RowBox[
{"19","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","21"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}],"+",RowBox[
{"8","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{"2","*",RowBox[
{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}],"+",RowBox[{"10","*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","21"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}],"+",RowBox[
{"8","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","36"}],"/","7"}],"+",RowBox[{"24","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}],",",RowBox[
{RowBox[{"2","/","7"}],"-",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}],",",RowBox[
{RowBox[{"6","/","7"}],"-",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}],"+",RowBox[
{"10","*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","21"}]}]}],",",RowBox[{RowBox[
{"2","/","7"}],"-",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}],",",RowBox[{RowBox[
{RowBox[{"-","3"}],"/","7"}],"+",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","42"}]}],",",RowBox[
{RowBox[{RowBox[{"-","8"}],"/","7"}],"+",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{"6","/","7"}],"-",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","8"}],"/","7"}],"+",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","18"}],"/","7"}],"+",RowBox[{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","7"}]}]}]}],"}"}]}],"}"}]}]}],";"}]],
"Input",CellChangeTimes -> {{3.9999200273380394`*^9,3.999920030830986`*^9},{3.9999200712212257`*^9,3.9999200736361084`*^9},{3.9999201550961`*^9,3.999920164676321`*^9},{3.9999207411815224`*^9,3.9999207412222805`*^9},{4.003461263207121`*^9,4.0034612633180084`*^9},4.0038939603134327`*^9,{4.0038940079905853`*^9,4.0038940089327297`*^9}},
ExpressionUUID -> "7e74dd75-165e-8e4c-9415-2317c71c5aa4"],Cell[
"\<\>","Text",CellChangeTimes -> {{3.9965690581068764`*^9,3.9965690584505177`*^9},3.9999201684550285`*^9,{4.0034612679416847`*^9,4.0034612691881332`*^9},4.003894009852953`*^9},
ExpressionUUID -> "52bd3666-e341-f842-a418-a38d829ce9c8"],Cell[
BoxData[RowBox[{RowBox[
{RowBox[{"B21odd","[","r_","]"}],"="," ",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"60","-",RowBox[{"70"," ",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","3"}]}]}],",","0",",",RowBox[{RowBox[{RowBox[{"-","28"}]," ",RowBox[
{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}],"+",RowBox[{"12"," ",RowBox[{"Sqrt","[","2","]"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{"144","-",RowBox[{"56"," ",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",",RowBox[
{RowBox[{"-","36"}],"+",RowBox[{"14"," ",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","28"}]," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}],"+",RowBox[
{"12"," ",RowBox[{"Sqrt","[","2","]"}]}]}],",","0",",",RowBox[{RowBox[{"-","6"}],"+",RowBox[
{"7"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"-","36"}],"+",RowBox[{"14"," ",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",",RowBox[
{"36","-",RowBox[{"14"," ",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}]],
"Input",CellChangeTimes -> {{3.999920172166916`*^9,3.999920207785961`*^9},{3.9999207432112045`*^9,3.9999207432710342`*^9},{4.0034612611020927`*^9,4.0034612612520943`*^9}},
CellLabel -> "In[145]:=",ExpressionUUID -> "8fd3fe0e-2198-254b-8891-26460cfcaeca"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{"S21odd","=",RowBox[
{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"6",",","20",",","6",",","20"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C21odd","[","r_","]"}],"="," ",RowBox[{RowBox[{"A21odd","[","r","]"}],"+",RowBox[
{"B21odd","[","r","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{"M21odd","[","r_","]"}],"=",RowBox[
{"Simplify","[",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[{RowBox[{"("," ",RowBox[
{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}]," ",RowBox[
{"("," ",RowBox[{RowBox[{"C21odd","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[
{"r","^","2"}]}],"S21odd"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","3"}],"/","4"}],"+",RowBox[
{RowBox[{"r","^","2"}],"/","16"}]}],")"}],RowBox[{"IdentityMatrix","[","4","]"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M21odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M21odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}]}]],
"Input",CellChangeTimes -> {{3.9999202512509575`*^9,3.999920252089981`*^9},{4.0034611967443523`*^9,4.0034612655312004`*^9},{4.003462718733095`*^9,4.0034627382340355`*^9},4.0038936079903164`*^9,4.0038938359432564`*^9,{4.0038939889452667`*^9,4.003893989129532`*^9},{4.0038940297945843`*^9,4.0038941169940853`*^9}},
CellLabel -> "In[162]:=",ExpressionUUID -> "43d6e836-3853-854f-9119-6ee9f3e74b5b"],Cell[
BoxData[
RowBox[{"{",RowBox[{"37",",","0",",","43",",","0",",","176",",","0",",","153",",","0",",","52",",","0",",","7",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.003894099651325`*^9,4.003894117678505`*^9}},CellLabel -> "Out[165]=",
ExpressionUUID -> "94aa0876-e81a-5a4e-a7d5-fa378347cded"],Cell[
BoxData[RowBox[{"{",RowBox[
{"4789",",","0",",","14931",",","0",",","44657",",","0",",","83387",",","0",",","107887",",","0",",","94248",",","0",",","54270",",","0",",","20585",",","0",",","5141",",","0",",","838",",","0",",","90",",","0",",","7",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.003894099651325`*^9,4.003894117877468`*^9}},CellLabel -> "Out[166]=",
ExpressionUUID -> "f1dc40db-8ef0-cc44-9815-de8f2b4d4c50"],Cell[
BoxData[RowBox[{"{",RowBox[
{"181539",",","0",",","1294751",",","0",",","4858389",",","0",",","12910261",",","0",",","25664979",",","0",",","38460811",",","0",",","43717440",",","0",",","37672466",",","0",",","24537235",",","0",",","12054680",",","0",",","4458781",",","0",",","1238077",",","0",",","257502",",","0",",","40513",",","0",",","5104",",","0",",","595",",","0",",","71",",","0",",","7",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.003894099651325`*^9,4.0038941180667515`*^9}},CellLabel -> "Out[167]=",
ExpressionUUID -> "e6c28e8d-bf2f-c74e-b585-8db736c9cd19"],Cell[
BoxData[RowBox[{"{",RowBox[
{"22937517",",","0",",","240958778",",","0",",","1252059368",",","0",",","4353106011",",","0",",","11313989020",",","0",",","22933560794",",","0",",","36838157848",",","0",",","47249123056",",","0",",","48633970429",",","0",",","40325540240",",","0",",","27010918379",",","0",",","14642518539",",","0",",","6428783428",",","0",",","2285078499",",","0",",","656811257",",","0",",","152641099",",","0",",","28839646",",","0",",","4527888",",","0",",","622975",",","0",",","81053",",","0",",","10282",",","0",",","1202",",","0",",","122",",","0",",","11",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.003894099651325`*^9,4.003894118524952`*^9}},CellLabel -> "Out[168]=",
ExpressionUUID -> "760750ac-6270-cd41-823b-183838262275"]},Open],ExpressionUUID -> "4f46bdfb-487a-4827-9dc2-4f616b94fa6a"],Cell[

"\<The even (2,1)-component
\>","Text",CellChangeTimes -> {{4.002620933557987`*^9,4.0026209420290394`*^9},{4.0026210501160088`*^9,4.002621051868004`*^9},{4.003460836005764`*^9,4.0034608366136055`*^9}},
ExpressionUUID -> "9303de42-d434-9540-b877-3056d6d3180b"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{RowBox[{"A21even","[","r_","]"}],"=",RowBox[
{RowBox[{RowBox[{"-"," ",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"{",RowBox[{RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5"}]}],"-",RowBox[
{"6","/","5"}]}],",",RowBox[{RowBox[{RowBox[{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","70","]"}],"/","35"}]}],"+",RowBox[
{"3"," ",RowBox[{RowBox[{"Sqrt","[","105","]"}],"/","70"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","2"}]," ",RowBox[{RowBox[{"Sqrt","[","70","]"}],"/","35"}]}],"+",RowBox[
{"2"," ",RowBox[{RowBox[{"Sqrt","[","105","]"}],"/","35"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","17"}]," ",RowBox[{RowBox[{"Sqrt","[","35","]"}],"/","70"}]}],"+",RowBox[
{"27"," ",RowBox[{RowBox[{"Sqrt","[","210","]"}],"/","280"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","9"}]," ",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","70"}]}],"+",RowBox[
{"9"," ",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","280"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","70","]"}],"/","35"}]}],"+",RowBox[
{"3"," ",RowBox[{RowBox[{"Sqrt","[","105","]"}],"/","70"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","21"}],"/","4"}],"+",RowBox[{"15"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[
{"-",RowBox[{"Sqrt","[","6","]"}]}],",",RowBox[{RowBox[{RowBox[{"-","9"}]," ",RowBox[
{RowBox[{"Sqrt","[","2","]"}],"/","16"}]}],"+",RowBox[{"19"," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","16"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","80"}],"+",RowBox[{"49"," ",RowBox[
{RowBox[{"Sqrt","[","5","]"}],"/","80"}]}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","42","]"}]}],"/","7"}],"+",RowBox[{"4"," ",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","7"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","2"}]," ",RowBox[{RowBox[{"Sqrt","[","70","]"}],"/","35"}]}],"+",RowBox[
{"2"," ",RowBox[{RowBox[{"Sqrt","[","105","]"}],"/","35"}]}]}],",",RowBox[{"-",RowBox[
{"Sqrt","[","6","]"}]}],",",RowBox[{RowBox[{"-","4"}],"+",RowBox[{"4"," ",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","2","]"}]}],"/","2"}],"+",RowBox[{"5"," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","10"}],"+",RowBox[{RowBox[
{"Sqrt","[","5","]"}],"/","5"}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}]," ",RowBox[
{RowBox[{"Sqrt","[","7","]"}],"/","7"}]}],"+",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","7"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","17"}]," ",RowBox[{RowBox[{"Sqrt","[","35","]"}],"/","70"}]}],"+",RowBox[
{"27"," ",RowBox[{RowBox[{"Sqrt","[","210","]"}],"/","280"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","9"}]," ",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","16"}]}],"+",RowBox[
{"19"," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","16"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","2","]"}]}],"/","2"}],"+",RowBox[{"5"," ",RowBox[
{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","69"}],"/","32"}],"+",RowBox[
{"173"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","192"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","29"}]," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","160"}]}],"-",RowBox[
{"59"," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","320"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","21","]"}]}],"/","7"}],"+",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","9"}]," ",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","70"}]}],"+",RowBox[
{"9"," ",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","280"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","80"}],"+",RowBox[{"49"," ",RowBox[
{RowBox[{"Sqrt","[","5","]"}],"/","80"}]}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","30","]"}]}],"/","10"}],"+",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","5"}]}],",",RowBox[
{RowBox[{RowBox[{"-","29"}]," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","160"}]}],"-",RowBox[
{"59"," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","320"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","1687"}],"/","1440"}],"+",RowBox[{"1111"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","960"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","210","]"}]}],"/","21"}],"+",RowBox[{"5"," ",RowBox[
{RowBox[{"Sqrt","[","35","]"}],"/","63"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","42","]"}]}],"/","7"}],"+",RowBox[{"4"," ",RowBox[
{RowBox[{"Sqrt","[","7","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}]," ",RowBox[
{RowBox[{"Sqrt","[","7","]"}],"/","7"}]}],"+",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","7"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","21","]"}]}],"/","7"}],"+",RowBox[{RowBox[
{"Sqrt","[","14","]"}],"/","7"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","210","]"}]}],"/","21"}],"+",RowBox[
{"5"," ",RowBox[{RowBox[{"Sqrt","[","35","]"}],"/","63"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","29"}],"/","9"}],"+",RowBox[{"23"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","6"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B21even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-"," ","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","36"}],"+",RowBox[{"14"," ",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0",",","0",",","0",",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"243","/","2"}],"-",RowBox[{"189"," ",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{"-","36"}],"+",RowBox[
{"14"," ",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","49"}]," ",RowBox[
{RowBox[{"Sqrt","[","3","]"}],"/","8"}]}],"+",RowBox[{"63"," ",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","8"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","63"}]," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","8"}]}],"+",RowBox[
{"27"," ",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","8"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"-","36"}],"+",RowBox[{"14"," ",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[
{"96","-",RowBox[{"112"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","56"}]," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}],"+",RowBox[
{"24"," ",RowBox[{"Sqrt","[","2","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[{"{",RowBox[
{"0",",",RowBox[{RowBox[{RowBox[{"-","49"}]," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","8"}]}],"+",RowBox[
{"63"," ",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","8"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","56"}]," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}],"+",RowBox[{"24"," ",RowBox[
{"Sqrt","[","2","]"}]}]}],",",RowBox[{RowBox[{"3","/","16"}],"-",RowBox[{"7"," ",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","96"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","81"}]," ",RowBox[
{RowBox[{"Sqrt","[","15","]"}],"/","16"}]}],"+",RowBox[{"189"," ",RowBox[{RowBox[
{"Sqrt","[","10","]"}],"/","32"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{RowBox[{RowBox[{"-","63"}]," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","8"}]}],"+",RowBox[
{"27"," ",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","8"}]}]}],",","0",",",RowBox[
{RowBox[{RowBox[{"-","81"}]," ",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","16"}]}],"+",RowBox[
{"189"," ",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","32"}]}]}],",",RowBox[{RowBox[
{"549","/","16"}],"-",RowBox[{"427"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","32"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",",RowBox[{"90","-",RowBox[{"35"," ",RowBox[
{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{"S21even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"2",",","12",",","12",",","12",",","12",",","30"}],"}"}],"]"}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"C21even","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"A21even","[","r","]"}],"+",RowBox[{"B21even","[","r","]"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M21even","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}]," ",RowBox[
{"("," ",RowBox[{RowBox[{"C21even","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[
{"r","^","2"}]}],"S21even"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","3"}],"/","4"}],"+",RowBox[
{RowBox[{"r","^","2"}],"/","16"}]}],")"}],RowBox[{"IdentityMatrix","[","6","]"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M21even","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","4"}],",",RowBox[{"1",";;","4"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M21even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","5"}],",",RowBox[{"1",";;","5"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M21even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{4.0026210536744423`*^9,4.002621055551651`*^9},{4.002621092891981`*^9,4.002621131105057`*^9},{4.0026213039645615`*^9,4.0026213041061115`*^9},{4.0026239704625416`*^9,4.0026239728628426`*^9},{4.002624590654167`*^9,4.00262461061384`*^9},{4.003460687326519`*^9,4.003460741018938`*^9},{4.0034607961936417`*^9,4.0034608772565136`*^9},{4.0034627521601048`*^9,4.003462753324871`*^9},{4.003894159448654`*^9,4.003894312012356`*^9}},
CellLabel -> "In[215]:=",ExpressionUUID -> "6ac937be-61ea-c549-8aec-04e1d0d60127"],Cell[
BoxData[
RowBox[{"{",RowBox[{"12",",","0",",","103",",","0",",","201",",","0",",","133",",","0",",","38",",","0",",","4",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.003894313277012`*^9}},
CellLabel -> "Out[220]=",ExpressionUUID -> "1a2b831f-3fbd-d64c-929a-d7ee9dcdf387"],Cell[
BoxData[
RowBox[{"{",RowBox[{"957",",","0",",","8975",",","0",",","27185",",","0",",","51788",",","0",",","74800",",","0",",","71216",",","0",",","42925",",","0",",","16587",",","0",",","4148",",","0",",","669",",","0",",","71",",","0",",","6",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.003894313277012`*^9}},
CellLabel -> "Out[221]=",ExpressionUUID -> "bad26374-a940-2049-b91a-0bb2dec862b1"],Cell[
BoxData[
RowBox[{"{",RowBox[{"72615",",","0",",","806368",",","0",",","3438538",",","0",",","9367792",",","0",",","18176974",",","0",",","26076372",",","0",",","29685654",",","0",",","27344286",",","0",",","19809810",",","0",",","10951088",",","0",",","4547732",",","0",",","1410296",",","0",",","326299",",","0",",","56817",",","0",",","7746",",","0",",","915",",","0",",","104",",","0",",","11",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.0038943132830524`*^9}},
CellLabel -> "Out[222]=",ExpressionUUID -> "b5d3ccb7-b80b-e348-9b26-27c401f5864c"],Cell[
BoxData[
RowBox[{"{",RowBox[{"5505004",",","0",",","82118623",",","0",",","518355744",",","0",",","1984139939",",","0",",","5332590124",",","0",",","10808214682",",","0",",","17226166476",",","0",",","22259114092",",","0",",","23790858211",",","0",",","21163302084",",","0",",","15594721649",",","0",",","9436722126",",","0",",","4653497964",",","0",",","1860352126",",","0",",","601169586",",","0",",","156954225",",","0",",","33244861",",","0",",","5796866",",","0",",","860870",",","0",",","114905",",","0",",","14377",",","0",",","1666",",","0",",","171",",","0",",","15",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.0038943137504997`*^9}},
CellLabel -> "Out[223]=",ExpressionUUID -> "7d3af47a-b583-194f-b813-796b48a5281f"],Cell[
BoxData[
RowBox[{"{",RowBox[{"417335060",",","0",",","7507530173",",","0",",","59776592844",",","0",",","291837193773",",","0",",","1000964191039",",","0",",","2592629459602",",","0",",","5294193966188",",","0",",","8768395706339",",","0",",","12020625569349",",","0",",","13840377099643",",","0",",","13507095524208",",","0",",","11217795043447",",","0",",","7926844482726",",","0",",","4751702511695",",","0",",","2405362617480",",","0",",","1022586364102",",","0",",","362743150543",",","0",",","106544004542",",","0",",","25678780050",",","0",",","5034445277",",","0",",","802564316",",","0",",","107872178",",","0",",","13974252",",","0",",","2118127",",","0",",","365544",",","0",",","59248",",","0",",","8311",",","0",",","1041",",","0",",","122",",","0",",","13",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.0038943141602383`*^9}},
CellLabel -> "Out[224]=",ExpressionUUID -> "8e8f4722-12d7-c94c-a539-be21a4109266"],Cell[
BoxData[
RowBox[{"{",RowBox[{"79095559960",",","0",",","1665929090597",",","0",",","15964703543282",",","0",",","94989549422797",",","0",",","399768153329010",",","0",",","1277819295732182",",","0",",","3241399885312088",",","0",",","6719325149476214",",","0",",","11622241176114668",",","0",",","17034618815404376",",","0",",","21402684046469693",",","0",",","23243282290772622",",","0",",","21936092910175876",",","0",",","18042782864688711",",","0",",","12945406076258076",",","0",",","8097639384389479",",","0",",","4409343221752144",",","0",",","2085512859295547",",","0",",","854458410493507",",","0",",","302272632208216",",","0",",","91985316157399",",","0",",","23985086157715",",","0",",","5341971468597",",","0",",","1016788150620",",","0",",","167302720268",",","0",",","24689513651",",","0",",","3522790237",",","0",",","527248119",",","0",",","83167947",",","0",",","12889377",",","0",",","1854410",",","0",",","245104",",","0",",","30095",",","0",",","3440",",","0",",","362",",","0",",","35",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038942102736187`*^9,4.0038942335051804`*^9},{4.003894280866276`*^9,4.003894314492859`*^9}},
CellLabel -> "Out[225]=",ExpressionUUID -> "01ecccd5-2a32-7d46-93ac-c4e151f719d2"]},
Open],ExpressionUUID -> "4bb184cc-1088-4874-8949-6f7c0790dfd0"],Cell[
BoxData[""],
"Input",CellChangeTimes -> {{4.0026212624274426`*^9,4.0026212700228634`*^9},{4.002621314246439`*^9,4.002621314880369`*^9},{4.002622648117613`*^9,4.0026226501054974`*^9},4.0034608905491276`*^9},
CellLabel -> "In[294]:=",ExpressionUUID -> "1de8f9a7-7d6c-8a4b-accb-1821796e7c56"],Cell[

"\<\>","Text",CellChangeTimes -> {{4.002624546470766`*^9,4.002624562431383`*^9},4.0038943356045513`*^9},
ExpressionUUID -> "04924661-9d21-cd4f-b1b6-e7e012c882e9"],Cell[
"\<

The odd (3,0) component. 
\>",
"Text",CellChangeTimes -> {{4.002942811427391`*^9,4.0029428711482563`*^9},{4.0034628092607517`*^9,4.003462817412117`*^9},4.003893297276602`*^9},
ExpressionUUID -> "f32e96b7-76a7-ba42-80cd-79e2027f64df"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"B30odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",RowBox[
{"(",RowBox[{"108","-"," ",RowBox[{"42",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"A30odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{RowBox[{"-","6"}],"+",RowBox[{"3",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"S30odd","[","r_","]"}],"=",RowBox[{"20","/",RowBox[{"r","^","2"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V30odd","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[
{RowBox[{"-","3"}],"/","4"}]," ","+",RowBox[{RowBox[{"r","^","2"}],"/","16"}],"+",RowBox[
{"B30odd","[","r","]"}],"+",RowBox[{"A30odd","[","r","]"}],"+",RowBox[{"S30odd","[","r","]"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M30o"," ","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"V30odd","[","r","]"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Floor","[",RowBox[
{"CoefficientList","[",RowBox[{RowBox[{"M30o","[","r","]"}],",","r"}],"]"}],"]"}]}],
"Input",CellChangeTimes -> {4.0026261848958263`*^9,4.0029427976836967`*^9,{4.002950741361326`*^9,4.0029508100715485`*^9},{4.0034620386543083`*^9,4.0034620516199436`*^9},{4.0038943592359753`*^9,4.0038944158112564`*^9}},
CellLabel -> "In[243]:=",ExpressionUUID -> "0dcc5614-b9a0-e04a-b57b-563fa497252c"],Cell[
BoxData[
RowBox[{"{",RowBox[{"126",",","0",",","307",",","0",",","430",",","0",",","270",",","0",",","80",",","0",",","11",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0038943956653175`*^9,4.0038944179097805`*^9}},CellLabel -> "Out[248]=",
ExpressionUUID -> "09e2a457-8783-444e-a606-3dfd1b30489f"]},Open],ExpressionUUID -> "38a4f201-ba91-4281-bb41-db390e6d1dc6"],Cell[

"\<The even (3,0) component\>","Text",CellChangeTimes -> {{4.0026261938639927`*^9,4.0026262033010693`*^9},4.0034628234381027`*^9},
ExpressionUUID -> "7fa2cc73-b465-c747-9c7c-a825add83cae"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\[IndentingNewLine]","\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{RowBox[{"A30even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","13"}],"/","2"}],"+",RowBox[
{"5","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{"1","/","2"}],"+",RowBox[
{"5","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","12"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","5"}],"*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","4"}]}],"+",RowBox[{"Sqrt","[","3","]"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","21","]"}]}],"/","3"}],"+",RowBox[{RowBox[
{"Sqrt","[","14","]"}],"/","4"}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{RowBox[
{"1","/","2"}],"+",RowBox[{"5","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","12"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","29"}],"/","18"}],"+",RowBox[{"7","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","12"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","2","]"}]}],"/","4"}],"+",RowBox[{RowBox[
{"Sqrt","[","3","]"}],"/","3"}]}],",",RowBox[{RowBox[{RowBox[{"-","11"}],"*",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","36"}]}],"+",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","5"}],"*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","4"}]}],"+",RowBox[
{"Sqrt","[","3","]"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","2","]"}]}],"/","4"}],"+",RowBox[
{RowBox[{"Sqrt","[","3","]"}],"/","3"}]}],",",RowBox[{RowBox[{RowBox[{"-","31"}],"/","4"}],"+",RowBox[
{"41","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-",RowBox[{"Sqrt","[","7","]"}]}],"/","4"}],"+",RowBox[{"13","*",RowBox[{RowBox[
{"Sqrt","[","42","]"}],"/","24"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","21","]"}]}],"/","3"}],"+",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","4"}]}],",",RowBox[
{RowBox[{RowBox[{"-","11"}],"*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","36"}]}],"+",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","7","]"}]}],"/","4"}],"+",RowBox[{"13","*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","24"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","113"}],"/","36"}],"+",RowBox[{"61","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","24"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B30even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"81","-",RowBox[{"63","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[{"27","-",RowBox[{"21","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",","0",",","0"}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{"27","-",RowBox[{"21","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[
{"9","-",RowBox[{"7","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{RowBox[{"405","/","2"}],"-",RowBox[{"315","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","21"}],"*",RowBox[
{RowBox[{"Sqrt","[","42","]"}],"/","4"}]}],"+",RowBox[{"27","*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","2"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{RowBox[{RowBox[{"-","21"}],"*",RowBox[{RowBox[
{"Sqrt","[","42","]"}],"/","4"}]}],"+",RowBox[{"27","*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","2"}]}]}],",",RowBox[
{RowBox[{"99","/","2"}],"-",RowBox[{"77","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\n","\[IndentingNewLine]","\n","\[IndentingNewLine]",RowBox[
{RowBox[{"S30even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"12",",","12",",","30",",","30"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C30even","[","r_","]"}],"=",RowBox[{RowBox[{"B30even","[","r","]"}],"+",RowBox[
{"A30even","[","r","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{"M30even","[","r_","]"}],"=",RowBox[
{"Simplify","[",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[{RowBox[{"(","  ",RowBox[
{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ",RowBox[{"DiagonalMatrix","[",RowBox[
{"{",RowBox[{"12",",","12",",","30",",","30"}],"}"}],"]"}]}],"+",RowBox[{"C30even","[","r","]"}]," ","+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","3"}],"/","4"}],"+",RowBox[{RowBox[{"r","^","2"}],"/","16"}]}],")"}],RowBox[
{"IdentityMatrix","[","4","]"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Part","[",RowBox[{RowBox[{"M30even","[","r","]"}],",","1",",","1"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M30even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","["," ",RowBox[
{"Det","[",RowBox[{RowBox[{"M30even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","["," ",RowBox[
{"Simplify","[",RowBox[{"Det","[",RowBox[{"M30even","[","r","]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}]}]],
"Input",CellChangeTimes -> {{4.0026262219469547`*^9,4.0026262768225346`*^9},{4.0026263176196823`*^9,4.0026263184444485`*^9},{4.0026263675502796`*^9,4.0026263676702824`*^9},{4.0028559774211254`*^9,4.002855996007782`*^9},{4.0028807057153053`*^9,4.0028808922789288`*^9},{4.002941617440605`*^9,4.002941665681143`*^9},{4.0029416970631466`*^9,4.0029417800702114`*^9},{4.002942900661415`*^9,4.0029429623148785`*^9},{4.002942996323925`*^9,4.002943116357809`*^9},{4.0029509067038517`*^9,4.0029509326802006`*^9},{4.0029510869676857`*^9,4.0029510870538025`*^9},{4.0034620823106537`*^9,4.003462343258604`*^9},{4.0034623765003586`*^9,4.003462410144306`*^9},{4.003474846805498`*^9,4.0034748472672977`*^9},{4.003560228582657`*^9,4.003560231738983`*^9}},
ExpressionUUID -> "38caf6e7-4b97-e449-81c1-28ed08afdec0"],Cell[
BoxData[RowBox[{"{",RowBox[
{"75",",","0",",","156",",","0",",","371",",","0",",","291",",","0",",","97",",","0",",","14",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.002950853091074`*^9,4.0029508716396008`*^9},{4.0029509347831287`*^9,4.002950960799612`*^9},4.0029510875088024`*^9,4.002966225692465`*^9,4.0032016478413296`*^9,4.0032017594856052`*^9,4.0032972684736786`*^9,{4.0034621034741077`*^9,4.0034621415208225`*^9},{4.00346219077931`*^9,4.0034622408826046`*^9},{4.003462302878504`*^9,4.003462345128586`*^9},{4.003462378369997`*^9,4.0034624014715004`*^9},4.003462827377653`*^9,4.0035600113776855`*^9},
CellLabel -> "Out[322]=",ExpressionUUID -> "d2b93354-80b4-0747-88a5-bfcd534d53f2"],Cell[
BoxData[
RowBox[{"{",RowBox[{"5747",",","0",",","32646",",","0",",","97700",",","0",",","191259",",","0",",","251453",",","0",",","215220",",","0",",","120429",",","0",",","44665",",","0",",","11025",",","0",",","1794",",","0",",","191",",","0",",","14",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.002950853091074`*^9,4.0029508716396008`*^9},{4.0029509347831287`*^9,4.002950960799612`*^9},4.0029510875088024`*^9,4.002966225692465`*^9,4.0032016478413296`*^9,4.0032017594856052`*^9,4.0032972684736786`*^9,{4.0034621034741077`*^9,4.0034621415208225`*^9},{4.00346219077931`*^9,4.0034622408826046`*^9},{4.003462302878504`*^9,4.003462345128586`*^9},{4.003462378369997`*^9,4.0034624014715004`*^9},4.003462827377653`*^9,4.003560011569849`*^9},
CellLabel -> "Out[323]=",ExpressionUUID -> "59f48c9c-c469-6744-8cd1-477948078c00"],Cell[
BoxData[
RowBox[{"{",RowBox[{"1089235",",","0",",","8471251",",","0",",","34310771",",","0",",","92789668",",","0",",","181723565",",","0",",","266244685",",","0",",","296912042",",","0",",","253687633",",","0",",","166357310",",","0",",","83787184",",","0",",","32419849",",","0",",","9626484",",","0",",","2187623",",","0",",","379608",",","0",",","50603",",","0",",","5359",",","0",",","489",",","0",",","41",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.002950853091074`*^9,4.0029508716396008`*^9},{4.0029509347831287`*^9,4.002950960799612`*^9},4.0029510875088024`*^9,4.002966225692465`*^9,4.0032016478413296`*^9,4.0032017594856052`*^9,4.0032972684736786`*^9,{4.0034621034741077`*^9,4.0034621415208225`*^9},{4.00346219077931`*^9,4.0034622408826046`*^9},{4.003462302878504`*^9,4.003462345128586`*^9},{4.003462378369997`*^9,4.0034624014715004`*^9},4.003462827377653`*^9,4.003560011771185`*^9},
CellLabel -> "Out[324]=",ExpressionUUID -> "7c29ede5-2148-3f4a-b06c-904aa13d1496"],Cell[
BoxData[
RowBox[{"{",RowBox[{"206437654",",","0",",","2312458707",",","0",",","12857107223",",","0",",","46940054512",",","0",",","125039494275",",","0",",","255519996715",",","0",",","411464685774",",","0",",","530417338065",",","0",",","552781480881",",","0",",","468713395165",",","0",",","324744594027",",","0",",","184390450946",",","0",",","85966134673",",","0",",","32939445947",",","0",",","10373068755",",","0",",","2682908725",",","0",",","569594332",",","0",",","99406308",",","0",",","14364863",",","0",",","1751332",",","0",",","186207",",","0",",","17882",",","0",",","1565",",","0",",","122",",","0",",","8",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.002950853091074`*^9,4.0029508716396008`*^9},{4.0029509347831287`*^9,4.002950960799612`*^9},4.0029510875088024`*^9,4.002966225692465`*^9,4.0032016478413296`*^9,4.0032017594856052`*^9,4.0032972684736786`*^9,{4.0034621034741077`*^9,4.0034621415208225`*^9},{4.00346219077931`*^9,4.0034622408826046`*^9},{4.003462302878504`*^9,4.003462345128586`*^9},{4.003462378369997`*^9,4.0034624014715004`*^9},4.003462827377653`*^9,4.00356001230093`*^9},
CellLabel -> "Out[325]=",ExpressionUUID -> "b64f790a-60f0-c54e-b377-93d8a397c957"]},
Open],ExpressionUUID -> "170eac27-4ca2-4f3f-aaab-431f633f68bd"],Cell[
"\<The odd (3,1) component:\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.002774211016199`*^9},4.002943168098461`*^9},
ExpressionUUID -> "c0b3c81f-da99-c842-b532-a2a6da4d2a09"],Cell[
BoxData[RowBox[{"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{RowBox[{"A31odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a","  ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","13"}],"*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","14"}]}],"-",RowBox[{"11","/","7"}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","21"}]}],"+",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","210","]"}]}],"/","21"}],"+",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","35","]"}],"/","21"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","34"}],"*",RowBox[{RowBox[{"Sqrt","[","106","]"}],"/","1113"}]}],"+",RowBox[
{"58","*",RowBox[{RowBox[{"Sqrt","[","159","]"}],"/","1113"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","17490","]"}],"/","159"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","2915","]"}],"/","159"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","21"}]}],"+",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","7"}]}],",",RowBox[{RowBox[{RowBox[{"-","21"}],"/","4"}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[{"Sqrt","[","10","]"}],",",RowBox[
{RowBox[{RowBox[{"-","27"}],"*",RowBox[{RowBox[{"Sqrt","[","2226","]"}],"/","2968"}]}],"-",RowBox[
{RowBox[{"Sqrt","[","371","]"}],"/","56"}]}],",",RowBox[{RowBox[{RowBox[{"-","15"}],"*",RowBox[
{RowBox[{"Sqrt","[","40810","]"}],"/","4664"}]}],"+",RowBox[{RowBox[{"Sqrt","[","61215","]"}],"/","88"}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","2310","]"}]}],"/","33"}],"+",RowBox[{RowBox[
{"Sqrt","[","385","]"}],"/","22"}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","210","]"}]}],"/","21"}],"+",RowBox[{"2","*",RowBox[
{RowBox[{"Sqrt","[","35","]"}],"/","21"}]}]}],",",RowBox[{"Sqrt","[","10","]"}],",",RowBox[
{RowBox[{"-","4"}],"+",RowBox[{"4","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","26"}],"*",RowBox[{RowBox[{"Sqrt","[","5565","]"}],"/","1113"}]}],"-",RowBox[
{RowBox[{"Sqrt","[","3710","]"}],"/","371"}]}],",",RowBox[{RowBox[{RowBox[{"-","28"}],"*",RowBox[
{RowBox[{"Sqrt","[","4081","]"}],"/","583"}]}],"+",RowBox[{"3","*",RowBox[{RowBox[
{"Sqrt","[","24486","]"}],"/","583"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}],"*",RowBox[
{RowBox[{"Sqrt","[","154","]"}],"/","33"}]}],"+",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","231","]"}],"/","33"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","34"}],"*",RowBox[{RowBox[{"Sqrt","[","106","]"}],"/","1113"}]}],"+",RowBox[
{"58","*",RowBox[{RowBox[{"Sqrt","[","159","]"}],"/","1113"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","27"}],"*",RowBox[{RowBox[{"Sqrt","[","2226","]"}],"/","2968"}]}],"-",RowBox[
{RowBox[{"Sqrt","[","371","]"}],"/","56"}]}],",",RowBox[{RowBox[{RowBox[{"-","26"}],"*",RowBox[
{RowBox[{"Sqrt","[","5565","]"}],"/","1113"}]}],"-",RowBox[{RowBox[{"Sqrt","[","3710","]"}],"/","371"}]}],",",RowBox[
{RowBox[{RowBox[{"-","2679"}],"/","2968"}],"+",RowBox[{"27631","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","17808"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","191"}],"*",RowBox[
{RowBox[{"Sqrt","[","110","]"}],"/","9328"}]}],"-",RowBox[{"25","*",RowBox[{RowBox[
{"Sqrt","[","165","]"}],"/","4664"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","35"}],"*",RowBox[
{RowBox[{"Sqrt","[","2915","]"}],"/","1749"}]}],"+",RowBox[{"49","*",RowBox[{RowBox[
{"Sqrt","[","17490","]"}],"/","6996"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{RowBox[{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","17490","]"}],"/","159"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","2915","]"}],"/","159"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","15"}],"*",RowBox[{RowBox[{"Sqrt","[","40810","]"}],"/","4664"}]}],"+",RowBox[
{RowBox[{"Sqrt","[","61215","]"}],"/","88"}]}],",",RowBox[{RowBox[{RowBox[{"-","28"}],"*",RowBox[
{RowBox[{"Sqrt","[","4081","]"}],"/","583"}]}],"+",RowBox[{"3","*",RowBox[{RowBox[
{"Sqrt","[","24486","]"}],"/","583"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","191"}],"*",RowBox[
{RowBox[{"Sqrt","[","110","]"}],"/","9328"}]}],"-",RowBox[{"25","*",RowBox[{RowBox[
{"Sqrt","[","165","]"}],"/","4664"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","10191"}],"/","4664"}],"+",RowBox[
{"3693","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","9328"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","7"}],"*",RowBox[{RowBox[{"Sqrt","[","159","]"}],"/","1749"}]}],"+",RowBox[
{"199","*",RowBox[{RowBox[{"Sqrt","[","106","]"}],"/","6996"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","2310","]"}]}],"/","33"}],"+",RowBox[
{RowBox[{"Sqrt","[","385","]"}],"/","22"}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}],"*",RowBox[
{RowBox[{"Sqrt","[","154","]"}],"/","33"}]}],"+",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","231","]"}],"/","33"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","35"}],"*",RowBox[{RowBox[{"Sqrt","[","2915","]"}],"/","1749"}]}],"+",RowBox[
{"49","*",RowBox[{RowBox[{"Sqrt","[","17490","]"}],"/","6996"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","7"}],"*",RowBox[{RowBox[{"Sqrt","[","159","]"}],"/","1749"}]}],"+",RowBox[
{"199","*",RowBox[{RowBox[{"Sqrt","[","106","]"}],"/","6996"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","34"}],"/","11"}],"+",RowBox[{"47","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B31odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a","  ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","54"}],"+",RowBox[{"21","*",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0",",","0",",","0",",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"243","/","2"}],"-",RowBox[{"189","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[
{"Sqrt","[","10","]"}]}],"+",RowBox[{"12","*",RowBox[{"Sqrt","[","15","]"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","69"}],"*",RowBox[{RowBox[{"Sqrt","[","2226","]"}],"/","212"}]}],"+",RowBox[
{"161","*",RowBox[{RowBox[{"Sqrt","[","371","]"}],"/","212"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","21"}],"*",RowBox[{RowBox[{"Sqrt","[","61215","]"}],"/","212"}]}],"+",RowBox[
{"27","*",RowBox[{RowBox[{"Sqrt","[","40810","]"}],"/","212"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[{"Sqrt","[","10","]"}]}],"+",RowBox[
{"12","*",RowBox[{"Sqrt","[","15","]"}]}]}],",",RowBox[{"96","-",RowBox[{"112","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","24"}],"*",RowBox[
{RowBox[{"Sqrt","[","3710","]"}],"/","53"}]}],"+",RowBox[{"56","*",RowBox[{RowBox[
{"Sqrt","[","5565","]"}],"/","159"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","12"}],"*",RowBox[
{RowBox[{"Sqrt","[","24486","]"}],"/","53"}]}],"+",RowBox[{"28","*",RowBox[{RowBox[
{"Sqrt","[","4081","]"}],"/","53"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{RowBox[{RowBox[{"-","69"}],"*",RowBox[{RowBox[{"Sqrt","[","2226","]"}],"/","212"}]}],"+",RowBox[
{"161","*",RowBox[{RowBox[{"Sqrt","[","371","]"}],"/","212"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","24"}],"*",RowBox[{RowBox[{"Sqrt","[","3710","]"}],"/","53"}]}],"+",RowBox[
{"56","*",RowBox[{RowBox[{"Sqrt","[","5565","]"}],"/","159"}]}]}],",",RowBox[{RowBox[
{"10455","/","212"}],"-",RowBox[{"24395","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","1272"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","147"}],"*",RowBox[{RowBox[{"Sqrt","[","165","]"}],"/","212"}]}],"+",RowBox[
{"343","*",RowBox[{RowBox[{"Sqrt","[","110","]"}],"/","424"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","21"}],"*",RowBox[{RowBox[{"Sqrt","[","61215","]"}],"/","212"}]}],"+",RowBox[
{"27","*",RowBox[{RowBox[{"Sqrt","[","40810","]"}],"/","212"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","24486","]"}],"/","53"}]}],"+",RowBox[
{"28","*",RowBox[{RowBox[{"Sqrt","[","4081","]"}],"/","53"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","147"}],"*",RowBox[{RowBox[{"Sqrt","[","165","]"}],"/","212"}]}],"+",RowBox[
{"343","*",RowBox[{RowBox[{"Sqrt","[","110","]"}],"/","424"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","3141"}],"/","212"}],"+",RowBox[{"2443","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","424"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",",RowBox[{"108","-",RowBox[{"42","*",RowBox[
{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S31odd",":=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"6",",","20",",","20",",","20",",","20",",","42"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]"}]}]],
"Input",CellChangeTimes -> {{4.0027742225551834`*^9,4.002774283704376`*^9},{4.002775248647724`*^9,4.0027752509648`*^9},4.0029500089372826`*^9,{4.0034633987130947`*^9,4.0034634595344276`*^9},{4.0034637044393578`*^9,4.003463746664526`*^9}},
CellLabel -> "In[326]:=",ExpressionUUID -> "43e52fda-f0f1-d441-9b5f-8b42b1c07159"],Cell[

"\<\>","Text",CellChangeTimes -> {{4.0027742225551834`*^9,4.002774283704376`*^9},{4.002775248647724`*^9,4.0027752509648`*^9},{4.0029500089372826`*^9,4.002950125119751`*^9},4.0029503262469864`*^9,{4.0034715616962337`*^9,4.0034715626262283`*^9},{4.0038944284107018`*^9,4.0038944287563305`*^9}},
ExpressionUUID -> "e7f4ca14-eecf-9a40-bf33-06d877a9af38"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"M31odd","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[{RowBox[{"("," ",RowBox[
{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}]}],")"}],"*",RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","3"}],"/","4"}],"+",RowBox[
{RowBox[{"r","^","2"}],"/","16"}]}],")"}],"*",RowBox[{"IdentityMatrix","[","6","]"}]}],"+",RowBox[
{"A31odd","[","r","]"}],"+",RowBox[{"B31odd","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[
{"r","^","2"}]}],"S31odd"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M31odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","4"}],",",RowBox[{"1",";;","4"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","5"}],",",RowBox[{"1",";;","5"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M31odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}],"Input",
CellChangeTimes -> {{4.0027752196435127`*^9,4.0027753350719223`*^9},{4.0028813494605255`*^9,4.002881374245386`*^9},{4.002881418866453`*^9,4.002881419020317`*^9},{4.00294469866415`*^9,4.002944701030657`*^9},{4.002949810770735`*^9,4.0029498134735756`*^9},{4.002949881736767`*^9,4.0029498874605446`*^9},{4.0029500861279926`*^9,4.002950095270649`*^9},{4.0029503182705116`*^9,4.002950322444578`*^9},{4.002951908237568`*^9,4.002951935253557`*^9},{4.003463469991287`*^9,4.0034635761867924`*^9},{4.003471521716604`*^9,4.0034715427016697`*^9}},
CellLabel -> "In[329]:=",ExpressionUUID -> "191f9989-ae18-184c-b91e-f48cbb418a67"],Cell[
BoxData[
RowBox[{"{",RowBox[{"37",",","0",",","231",",","0",",","407",",","0",",","267",",","0",",","80",",","0",",","11",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.003560013033293`*^9},
CellLabel -> "Out[330]=",ExpressionUUID -> "bc76e81f-15e8-b044-a6c3-a893b731226f"],Cell[
BoxData[
RowBox[{"{",RowBox[{"4789",",","0",",","40024",",","0",",","135563",",","0",",","273072",",","0",",","361703",",","0",",","312173",",","0",",","176956",",","0",",","66841",",","0",",","16909",",","0",",","2838",",","0",",","311",",","0",",","23",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.003560013228716`*^9},
CellLabel -> "Out[331]=",ExpressionUUID -> "900db97c-befe-924b-937a-9e77f0251626"],Cell[
BoxData[
RowBox[{"{",RowBox[{"605130",",","0",",","6625577",",","0",",","32516906",",","0",",","99057282",",","0",",","209406542",",","0",",","324109250",",","0",",","378572429",",","0",",","337317945",",","0",",","229798788",",","0",",","119809480",",","0",",","47847494",",","0",",","14633473",",","0",",","3419961",",","0",",","608986",",","0",",","82795",",","0",",","8792",",","0",",","779",",","0",",","63",",","0",",","4",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.00356001343651`*^9},
CellLabel -> "Out[332]=",ExpressionUUID -> "3ce92bd7-016c-f84d-833c-8dd68a08f1e4"],Cell[
BoxData[
RowBox[{"{",RowBox[{"76458390",",","0",",","1081778885",",","0",",","7060962156",",","0",",","28778343748",",","0",",","82537436420",",","0",",","177080307662",",","0",",","294572804717",",","0",",","388530963496",",","0",",","412003913776",",","0",",","354221191956",",","0",",","248174621808",",","0",",","142139623854",",","0",",","66674054443",",","0",",","25635156834",",","0",",","8077949882",",","0",",","2084687232",",","0",",","440471956",",","0",",","76387618",",","0",",","10984567",",","0",",","1342710",",","0",",","145352",",","0",",","14455",",","0",",","1318",",","0",",","106",",","0",",","7",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.003560014460207`*^9},
CellLabel -> "Out[333]=",ExpressionUUID -> "83f11e45-881b-cf4e-b47e-f28e6710d1aa"],Cell[
BoxData[
RowBox[{"{",RowBox[{"9660533816",",","0",",","175657570809",",","0",",","1495611589408",",","0",",","7999009867555",",","0",",","30305251289222",",","0",",","86759840401544",",","0",",","195236652540004",",","0",",","354388216054842",",","0",",","528143716122975",",","0",",","654229554343860",",","0",",","679454301821348",",","0",",","595210007336442",",","0",",","441682979630445",",","0",",","278476603595471",",","0",",","149490779418823",",","0",",","68420135260461",",","0",",","26719529582046",",","0",",","8905589515997",",","0",",","2533156835667",",","0",",","614936277408",",","0",",","127500809845",",","0",",","22644230104",",","0",",","3468600898",",","0",",","464235260",",","0",",","55340417",",","0",",","5995768",",","0",",","597130",",","0",",","54567",",","0",",","4553",",","0",",","348",",","0",",","24",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.003560014995739`*^9},
CellLabel -> "Out[334]=",ExpressionUUID -> "063ef384-23be-8943-a9af-2524349daa3f"],Cell[
BoxData[
RowBox[{"{",RowBox[{"2563282035763",",","0",",","54789500356600",",","0",",","554904070624010",",","0",",","3563127680250705",",","0",",","16346502488639341",",","0",",","57174924330845072",",","0",",","158743526699925356",",","0",",","359466515745813964",",","0",",","676686267947817261",",","0",",","1073795163405321483",",","0",",","1451263654819687165",",","0",",","1683588142995252560",",","0",",","1686355240125264685",",","0",",","1465006908603255136",",","0",",","1107660101731770820",",","0",",","730802380935932825",",","0",",","421594450020722927",",","0",",","212980320477100807",",","0",",","94316712764235165",",","0",",","36637965977339330",",","0",",","12488814086723577",",","0",",","3736131204338745",",","0",",","981033194426429",",","0",",","226186133983234",",","0",",","45839189501562",",","0",",","8185781850317",",","0",",","1294058200348",",","0",",","182474559531",",","0",",","23191898943",",","0",",","2687895993",",","0",",","286817101",",","0",",","28316777",",","0",",","2589290",",","0",",","219523",",","0",",","17310",",","0",",","1272",",","0",",","86",",","0",",","5",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0027753376131783`*^9,4.0027906420430756`*^9,4.002855442520897`*^9,4.0028563068034725`*^9,4.002857445051096`*^9,4.002881419797064`*^9,4.0029414063296413`*^9,4.0029447296222343`*^9,4.002949842818079`*^9,{4.002950089890892`*^9,4.002950096466938`*^9},{4.002950319445036`*^9,4.0029503238133545`*^9},4.0029662272087383`*^9,4.0032016492573414`*^9,4.003201760773525`*^9,4.00329726973048`*^9,4.003463503612417`*^9,{4.0034635363646812`*^9,4.0034635794588623`*^9},{4.0034637340177364`*^9,4.0034637515741005`*^9},{4.003471513090847`*^9,4.0034715440813847`*^9},4.003560015937519`*^9},
CellLabel -> "Out[335]=",ExpressionUUID -> "54931687-f760-614c-9c98-29d468f78877"]},
Open],ExpressionUUID -> "785693da-eb87-44e0-9909-bb54f8e0cd13"],Cell[
"\<\>","Text",
CellChangeTimes -> {{4.0027742936873665`*^9,4.002774308043461`*^9},{4.002775045634466`*^9,4.0027750486427765`*^9},4.0027752146966896`*^9,{4.0028814041542854`*^9,4.0028815356949215`*^9},{4.0029442370839367`*^9,4.002944256956236`*^9},{4.002944340994541`*^9,4.002944372737297`*^9},{4.002944549218746`*^9,4.0029445567972927`*^9},{4.0029446610289593`*^9,4.0029446692763042`*^9},{4.002944867915941`*^9,4.0029449468074036`*^9},{4.0029450952501144`*^9,4.002945097041895`*^9},{4.002945178317646`*^9,4.0029451784862995`*^9},{4.0029473328431664`*^9,4.002947333692112`*^9},{4.002947458373953`*^9,4.002947480838566`*^9},{4.002947609601652`*^9,4.002947665587717`*^9},{4.002948988839758`*^9,4.0029490148267555`*^9},{4.0029491168298874`*^9,4.0029491417566967`*^9},{4.0029492831950436`*^9,4.002949398397135`*^9},{4.0029501331310463`*^9,4.0029501335871086`*^9}},
ExpressionUUID -> "eaaaba5c-c80a-3841-8ee1-cc562608b343"],Cell[
BoxData[""],"Input",
CellChangeTimes -> {{4.0029482010468025`*^9,4.002948203876625`*^9},4.0029490635654488`*^9,4.0029492579092846`*^9,4.00294948242704`*^9},
CellLabel -> "In[336]:=",ExpressionUUID -> "83ee0b32-dd32-3c4b-8f68-b18ffa1d21a1"],Cell[

"\<The even (3,1) component:\>","Text",CellChangeTimes -> {{4.002780662650543`*^9,4.002780669258003`*^9}},
ExpressionUUID -> "065c07c2-de3c-a949-a399-35a890710ad1"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{RowBox[{"B31even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[
{"-","1"}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"48","-",RowBox[{"56"," ",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}]," ",RowBox[
{RowBox[{"Sqrt","[","30","]"}],"/","3"}]}],"+",RowBox[{"12"," ",RowBox[{"Sqrt","[","5","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","14"}]," ",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","3"}]}],"+",RowBox[
{"12"," ",RowBox[{"Sqrt","[","5","]"}]}]}],",",RowBox[{RowBox[{"-","12"}],"+",RowBox[
{"14"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"156","-",RowBox[{"182"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","12"}]," ",RowBox[{"Sqrt","[","14","]"}]}],"+",RowBox[{"28"," ",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{"0",",","0",",",RowBox[
{RowBox[{RowBox[{"-","12"}]," ",RowBox[{"Sqrt","[","14","]"}]}],"+",RowBox[{"28"," ",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}]}],",",RowBox[{"42","-",RowBox[{"49"," ",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]"}],"\n",RowBox[
{RowBox[{RowBox[{RowBox[{"A31even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","44"}],"/","9"}],"+",RowBox[
{"16"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","27"}]}]}],",",RowBox[{RowBox[
{"2"," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}],"+",RowBox[{"7"," ",RowBox[
{RowBox[{"Sqrt","[","30","]"}],"/","27"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","4"}]," ",RowBox[
{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}],"+",RowBox[{"8"," ",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","27"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","70","]"}]}],"/","9"}],"+",RowBox[{"2"," ",RowBox[
{RowBox[{"Sqrt","[","105","]"}],"/","27"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}],"+",RowBox[{"7"," ",RowBox[
{RowBox[{"Sqrt","[","30","]"}],"/","27"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","2"}],"/","3"}],"-",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","27"}]}],",",RowBox[{RowBox[{RowBox[{"-","4"}],"/","9"}],"+",RowBox[
{"4"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","27"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","8"}]," ",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","27"}]}],"+",RowBox[{RowBox[
{"Sqrt","[","14","]"}],"/","3"}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{RowBox[
{RowBox[{"-","4"}]," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}],"+",RowBox[
{"8"," ",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","27"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"/","9"}],"+",RowBox[{"4"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","27"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","46"}],"/","9"}],"+",RowBox[{"101"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","27"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","22"}]," ",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","27"}]}],"+",RowBox[
{"2"," ",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","9"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","70","]"}]}],"/","9"}],"+",RowBox[
{"2"," ",RowBox[{RowBox[{"Sqrt","[","105","]"}],"/","27"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","8"}]," ",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","27"}]}],"+",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","3"}]}],",",RowBox[{RowBox[{RowBox[{"-","22"}]," ",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","27"}]}],"+",RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","9"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","7"}],"/","3"}],"+",RowBox[{"119"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","54"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]"}],"\n",RowBox[
{RowBox[{"S31even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"12",",","12",",","30",",","30"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M31even","[","r_","]"}],":=",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ",RowBox[{"DiagonalMatrix","[",RowBox[
{"{",RowBox[{"12",",","12",",","30",",","30"}],"}"}],"]"}]}],"+",RowBox[{"A31even","[","r","]"}]," ","+",RowBox[
{"B31even","[","r","]"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","3"}],"/","4"}],"+",RowBox[
{RowBox[{"r","^","2"}],"/","16"}]}],")"}],RowBox[{"IdentityMatrix","[","4","]"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M31even","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M31even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","4"}],",",RowBox[{"1",";;","4"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M31even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}],"\[IndentingNewLine]"}],
"Input",CellChangeTimes -> {{4.0027806761432953`*^9,4.0027807086092567`*^9},{4.002949716550272`*^9,4.002949768423519`*^9},{4.0029501623001156`*^9,4.002950307870224`*^9},{4.0029516210652103`*^9,4.0029516243029976`*^9},{4.0029518042784195`*^9,4.002951813929802`*^9},{4.003471587692314`*^9,4.003471620330494`*^9}},
CellLabel -> "In[337]:=",ExpressionUUID -> "c49bb26b-84dd-2443-b681-2dc8e69b4a84"],Cell[
BoxData[
RowBox[{"{",RowBox[{"75",",","0",",","210",",","0",",","426",",","0",",","311",",","0",",","101",",","0",",","14",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662305778904`*^9,4.0032016523769035`*^9,4.003201763486946`*^9,4.003297272671383`*^9,{4.0034716096023006`*^9,4.003471621804022`*^9},4.0035600163044834`*^9},
CellLabel -> "Out[341]=",ExpressionUUID -> "c1276883-ad44-2944-885c-19d892fa5f4e"],Cell[
BoxData[
RowBox[{"{",RowBox[{"5747",",","0",",","39380",",","0",",","128198",",","0",",","256022",",","0",",","328082",",","0",",","271152",",","0",",","147219",",","0",",","53363",",","0",",","12958",",","0",",","2085",",","0",",","220",",","0",",","16",",","0",",","1",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662305778904`*^9,4.0032016523769035`*^9,4.003201763486946`*^9,4.003297272671383`*^9,{4.0034716096023006`*^9,4.003471621804022`*^9},4.003560016499359`*^9},
CellLabel -> "Out[342]=",ExpressionUUID -> "c88b07ee-9c1b-ec43-b343-5ba722717d51"],Cell[
BoxData[
RowBox[{"{",RowBox[{"1089235",",","0",",","10186885",",","0",",","46371747",",","0",",","134678246",",","0",",","273994851",",","0",",","407700229",",","0",",","453947392",",","0",",","382812935",",","0",",","246308759",",","0",",","121526138",",","0",",","46109227",",","0",",","13456221",",","0",",","3013561",",","0",",","516528",",","0",",","68046",",","0",",","7094",",","0",",","631",",","0",",","52",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662305778904`*^9,4.0032016523769035`*^9,4.003201763486946`*^9,4.003297272671383`*^9,{4.0034716096023006`*^9,4.003471621804022`*^9},4.0035600167543163`*^9},
CellLabel -> "Out[343]=",ExpressionUUID -> "80bbeb35-f5e1-464e-9602-e1a489293ba2"],Cell[
BoxData[
RowBox[{"{",RowBox[{"206437654",",","0",",","2651050863",",","0",",","16385013204",",","0",",","64655497781",",","0",",","181693273192",",","0",",","384074279459",",","0",",","630105666080",",","0",",","818093552544",",","0",",","851553367896",",","0",",","717081153290",",","0",",","491709269770",",","0",",","275855057393",",","0",",","127022119280",",","0",",","48094408359",",","0",",","14981857267",",","0",",","3838031792",",","0",",","808070531",",","0",",","139953384",",","0",",","20058155",",","0",",","2418212",",","0",",","252850",",","0",",","23752",",","0",",","2031",",","0",",","155",",","0",",","10",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662305778904`*^9,4.0032016523769035`*^9,4.003201763486946`*^9,4.003297272671383`*^9,{4.0034716096023006`*^9,4.003471621804022`*^9},4.0035600172931232`*^9},
CellLabel -> "Out[344]=",ExpressionUUID -> "257b05db-1e36-bc49-a366-22102c09cab9"],Cell[
BoxData[
RowBox[{"{",RowBox[{"206437654",",","0",",","2651050863",",","0",",","16385013204",",","0",",","64655497781",",","0",",","181693273192",",","0",",","384074279459",",","0",",","630105666080",",","0",",","818093552544",",","0",",","851553367896",",","0",",","717081153290",",","0",",","491709269770",",","0",",","275855057393",",","0",",","127022119280",",","0",",","48094408359",",","0",",","14981857267",",","0",",","3838031792",",","0",",","808070531",",","0",",","139953384",",","0",",","20058155",",","0",",","2418212",",","0",",","252850",",","0",",","23752",",","0",",","2031",",","0",",","155",",","0",",","10",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662305778904`*^9,4.0032016523769035`*^9,4.003201763486946`*^9,4.003297272671383`*^9,{4.0034716096023006`*^9,4.003471621804022`*^9},4.0035600174108734`*^9},
CellLabel -> "Out[345]=",ExpressionUUID -> "9bfba1c9-711f-874a-9cb7-70063e2c16b5"]},
Open],ExpressionUUID -> "91a81c5e-d3d1-443b-b785-93ade3177d9f"],Cell[
"\<The odd (2,2):  \>",
"Text",CellChangeTimes -> {{4.0029503481134567`*^9,4.002950368017662`*^9},{4.0029504761881847`*^9,4.002950518177948`*^9},{4.0029636915196877`*^9,4.0029636920726376`*^9}},
ExpressionUUID -> "c65f6c33-f9fa-0844-af05-d1dbb745d2dc"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\n","\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{RowBox[{"A22odd","[","r_","]"}],"=",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"{",RowBox[{RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}]," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}],"-",RowBox[
{"3","/","7"}]}],",",RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","7"}]}],",",RowBox[
{RowBox[{RowBox[{"-","4"}],"/","7"}],"+",RowBox[{"2"," ",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B22odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","54"}],"+",RowBox[{"21"," ",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{"72","-",RowBox[{"28"," ",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"S22odd","[","r_","]"}],"=",RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ",RowBox[
{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"6",",","20"}],"}"}],"]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M22odd","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","2","]"}]}],"+",RowBox[{"S22odd","[","r","]"}],"+",RowBox[
{"A22odd","[","r","]"}],"+",RowBox[{"B22odd","[","r","]"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[
{RowBox[{"M22odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M22odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{4.0029503481134567`*^9,4.002950368017662`*^9},{4.0029504761881847`*^9,4.0029505322701454`*^9},{4.0034716583625736`*^9,4.0034716740430317`*^9},{4.0034748999607773`*^9,4.003474986796255`*^9}},
CellLabel -> "In[346]:=",ExpressionUUID -> "8268cff6-fb83-1f47-bf67-53477d7195b4"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002966232302063`*^9,4.0032016542678604`*^9,4.0032017649289417`*^9,4.0032972744817886`*^9,4.003471676035326`*^9,4.0034749165382767`*^9,{4.0034749506171913`*^9,4.0034749881406307`*^9},4.0035600175698338`*^9},
CellLabel -> "Out[350]=",ExpressionUUID -> "8e93d83f-635d-9541-9305-919fe314103e"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002966232302063`*^9,4.0032016542678604`*^9,4.0032017649289417`*^9,4.0032972744817886`*^9,4.003471676035326`*^9,4.0034749165382767`*^9,{4.0034749506171913`*^9,4.0034749881406307`*^9},4.0035600177736244`*^9},
CellLabel -> "Out[351]=",ExpressionUUID -> "50619fc2-6327-a345-a474-32ed71146951"]},
Open],ExpressionUUID -> "fe3324ab-ae94-4a98-b487-58817904cd50"],Cell[
"\<The even (2,2) component vanishes aside from the diagonal part S22even[r]=12/r^2 \>",
"Text",CellChangeTimes -> {{4.002950556421278`*^9,4.0029505637822685`*^9},{4.0034716880254917`*^9,4.003471722552147`*^9}},
ExpressionUUID -> "105f3b89-11d6-0f41-9d14-1969954d54d5"],Cell[
"\<\>","Text",CellChangeTimes -> {{4.0029503481134567`*^9,4.0029503648841305`*^9}},
ExpressionUUID -> "d0728d65-a6d6-2741-b659-3b98b49fa73a"],Cell[
"\<The odd (4,0) component:
\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443058537064`*^9}},
ExpressionUUID -> "30d0965a-40f8-9648-8245-77878c843d46"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\n",RowBox[{RowBox[{RowBox[{RowBox[{"A40odd","[","r_","]"}],"=",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"{",RowBox[{RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","177"}],"/","28"}],"+",RowBox[{"87","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","56"}]}]}],",",RowBox[{RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","28"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","56"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","15"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}],"+",RowBox[{"9","*",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[
{RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","28"}]}],"+",RowBox[{"9","*",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","56"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","39"}],"/","28"}],"+",RowBox[
{"33","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","56"}]}]}],",",RowBox[{RowBox[
{"3","/","7"}],"-",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{"9","/","7"}],"-",RowBox[{"11","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","15"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}]}],",",RowBox[{RowBox[{"3","/","7"}],"-",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","111"}],"/","14"}],"+",RowBox[{"135","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"/","14"}],"+",RowBox[{"33","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","7"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","28"}]}]}],",",RowBox[{RowBox[
{"9","/","7"}],"-",RowBox[{"11","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"/","14"}],"+",RowBox[{"33","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","47"}],"/","14"}],"+",RowBox[{"71","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","28"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"B40odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"189","/","2"}],"-",RowBox[{"147","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","21"}],"*",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}],"+",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","21"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}]}],",",RowBox[{RowBox[{"27","/","2"}],"-",RowBox[
{"21","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"189","-",RowBox[{"147","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[
{"27","-",RowBox[{"21","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"27","-",RowBox[{"21","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}],",",RowBox[
{"45","-",RowBox[{"35","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{"S40odd","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"20",",","20",",","42",",","42"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M40odd","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","4","]"}]}],"+",RowBox[{RowBox[
{"1","/",RowBox[{"r","^","2"}]}]," ","S40odd"}],"+",RowBox[{"A40odd","[","r","]"}],"+",RowBox[
{"B40odd","[","r","]"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Min"," ","[",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M40odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M40odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M40odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M40odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {4.0029443100768337`*^9,4.002955592256794`*^9,{4.002955683704441`*^9,4.0029558642636833`*^9},{4.0029559111549435`*^9,4.002955932744816`*^9},{4.002955988387308`*^9,4.002955990373558`*^9},{4.002956034127722`*^9,4.002956058238476`*^9},4.0029636962446213`*^9,{4.003474780167349`*^9,4.003474814147394`*^9},{4.0034748747990875`*^9,4.0034748831375923`*^9}},
CellLabel -> "In[352]:=",ExpressionUUID -> "a142123f-1582-c146-8c67-3444a5256e12"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029558521520042`*^9,4.002955865755247`*^9},{4.0029559150217285`*^9,4.002955933349537`*^9},{4.0029560360808563`*^9,4.002956059326784`*^9},4.0029662326792393`*^9,4.0032016546724377`*^9,4.0032017652564926`*^9,4.003297274841467`*^9,{4.003474783464945`*^9,4.0034747851719475`*^9},4.0034748165980663`*^9,{4.003474876755884`*^9,4.003474884164776`*^9},4.00356001807514`*^9},
CellLabel -> "Out[356]=",ExpressionUUID -> "51284a60-7897-4243-854e-3426b5bb3d7b"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029558521520042`*^9,4.002955865755247`*^9},{4.0029559150217285`*^9,4.002955933349537`*^9},{4.0029560360808563`*^9,4.002956059326784`*^9},4.0029662326792393`*^9,4.0032016546724377`*^9,4.0032017652564926`*^9,4.003297274841467`*^9,{4.003474783464945`*^9,4.0034747851719475`*^9},4.0034748165980663`*^9,{4.003474876755884`*^9,4.003474884164776`*^9},4.003560018301632`*^9},
CellLabel -> "Out[357]=",ExpressionUUID -> "4fc4cd8a-449a-4844-abe9-154f0fa9cfe8"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029558521520042`*^9,4.002955865755247`*^9},{4.0029559150217285`*^9,4.002955933349537`*^9},{4.0029560360808563`*^9,4.002956059326784`*^9},4.0029662326792393`*^9,4.0032016546724377`*^9,4.0032017652564926`*^9,4.003297274841467`*^9,{4.003474783464945`*^9,4.0034747851719475`*^9},4.0034748165980663`*^9,{4.003474876755884`*^9,4.003474884164776`*^9},4.0035600185153103`*^9},
CellLabel -> "Out[358]=",ExpressionUUID -> "2b9df086-2a4e-1e4b-a42b-6f16f4c92168"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029558521520042`*^9,4.002955865755247`*^9},{4.0029559150217285`*^9,4.002955933349537`*^9},{4.0029560360808563`*^9,4.002956059326784`*^9},4.0029662326792393`*^9,4.0032016546724377`*^9,4.0032017652564926`*^9,4.003297274841467`*^9,{4.003474783464945`*^9,4.0034747851719475`*^9},4.0034748165980663`*^9,{4.003474876755884`*^9,4.003474884164776`*^9},4.0035600191213837`*^9},
CellLabel -> "Out[359]=",ExpressionUUID -> "64d4fbfe-c475-0f43-bdfc-8bb5d440a07a"]},
Open],ExpressionUUID -> "75a7f565-679e-4597-85c6-da79f45fce78"],Cell[
"\<The even  (4,0) component:\>",
"Text",CellChangeTimes -> {{4.003297333929676`*^9,4.0032973371787434`*^9},{4.0032991639949837`*^9,4.0032991682095737`*^9}},
ExpressionUUID -> "7e5af6bd-33fe-d341-8bd9-4fb878774ce8"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"A40even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{RowBox[{"-","6"}],"+",RowBox[{"3","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"B40even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{"108","-",RowBox[{"42","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S40even","=","30"}],";"}],"\[IndentingNewLine]",RowBox[{"Floor","[",RowBox[
{"CoefficientList","[",RowBox[{RowBox[{RowBox[{RowBox[{"r","^","4"}],RowBox[{"(",RowBox[
{RowBox[{"-","6"}],"+",RowBox[{"3","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}],"-",RowBox[
{RowBox[{"r","^","2"}],RowBox[{"(",RowBox[{"108","-",RowBox[{"42","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]," ","+",RowBox[
{"30",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]}],",","r"}],"]"}],"]"}]}],
"Input",CellChangeTimes -> {{4.003299172973873`*^9,4.003299184651146`*^9},{4.0032999418927994`*^9,4.003300001001894`*^9},{4.0033011176482983`*^9,4.003301251742544`*^9},{4.0034748259231224`*^9,4.0034748295089264`*^9}},
CellLabel -> "In[360]:=",ExpressionUUID -> "7e6688ac-fc6a-2d4c-ae02-e97aaaa1b5bf"],Cell[
BoxData[
RowBox[{"{",RowBox[{"5",",","0",",","10",",","0",",","12"}],"}"}]],"Output",CellChangeTimes -> {{4.003301246704588`*^9,4.0033012526373787`*^9},4.003475010864477`*^9,4.0035600191871223`*^9},
CellLabel -> "Out[363]=",ExpressionUUID -> "d14ecfbb-6af4-304a-a6d4-ed89c862b6aa"]},
Open],ExpressionUUID -> "927fb088-0de7-4dff-8199-a640c25a0f26"],Cell[
"\<
The odd (4,1) component:\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593947129574`*^9}},
ExpressionUUID -> "0e9be7a8-200c-9f4e-ba98-fd4f1e4536d5"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{RowBox[
{"A41odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","54"}],"/","11"}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{"6","/","11"}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","11"}]}],"+",RowBox[{"8","*",RowBox[
{RowBox[{"Sqrt","[","5","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{"8","/","11"}],"-",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{"6","/","11"}],"+",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","9"}],"/","11"}],"-",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","22"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","11"}],"+",RowBox[{"2","*",RowBox[
{RowBox[{"Sqrt","[","5","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","16"}],"/","11"}],"+",RowBox[
{"6","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","11"}]}],"+",RowBox[
{"8","*",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-",RowBox[{"Sqrt","[","30","]"}]}],"/","11"}],"+",RowBox[{"2","*",RowBox[{RowBox[
{"Sqrt","[","5","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","56"}],"/","11"}],"+",RowBox[
{"134","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","33"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","26"}],"*",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","33"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","11"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{"8","/","11"}],"-",RowBox[{"4","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","16"}],"/","11"}],"+",RowBox[{"6","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","11"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","26"}],"*",RowBox[{RowBox[{"Sqrt","[","30","]"}],"/","33"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","11"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","24"}],"/","11"}],"+",RowBox[{"76","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","33"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B41odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"36","-",RowBox[{"14","*",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[
{"36","-",RowBox[{"14","*",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{"36","-",RowBox[{"14","*",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[
{RowBox[{"-","18"}],"+",RowBox[{"7","*",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"168","-",RowBox[{"196","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","24"}],"*",RowBox[{"Sqrt","[","5","]"}]}],"+",RowBox[{"28","*",RowBox[
{RowBox[{"Sqrt","[","30","]"}],"/","3"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{"0",",","0",",",RowBox[
{RowBox[{RowBox[{"-","24"}],"*",RowBox[{"Sqrt","[","5","]"}]}],"+",RowBox[{"28","*",RowBox[
{RowBox[{"Sqrt","[","30","]"}],"/","3"}]}]}],",",RowBox[{"48","-",RowBox[{"56","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\n","\n",RowBox[
{RowBox[{"S41odd","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"20",",","20",",","42",",","42"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M41odd","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}],RowBox[
{"(",RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","2","+","b"}],")"}],"^","4"}],")"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","4","]"}]}],"+",RowBox[{RowBox[
{"1","/",RowBox[{"r","^","2"}]}]," ","S41odd"}],"+",RowBox[{"A41odd","[","r","]"}],"+",RowBox[
{"B41odd","[","r","]"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Min"," ","[",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M41odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M41odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]"}]}]],
"Input",CellChangeTimes -> {{4.0029593964447556`*^9,4.002959418487808`*^9},{4.002962534325367`*^9,4.0029625504861317`*^9},{4.002962624048712`*^9,4.002962649150318`*^9},{4.002962764093624`*^9,4.00296276515366`*^9},4.0029627978715744`*^9,{4.002962859281191`*^9,4.002962906140547`*^9},{4.0029634591444035`*^9,4.002963500926111`*^9},{4.00296403570278`*^9,4.002964049313568`*^9},{4.0034752534147053`*^9,4.0034753347786694`*^9},{4.0035509154281673`*^9,4.0035510041848297`*^9}},
CellLabel -> "In[364]:=",ExpressionUUID -> "29a61a54-2089-b542-b816-44da456a822d"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002962902513378`*^9,{4.002963476509033`*^9,4.002963502824291`*^9},4.00296405154854`*^9,4.0029662371053677`*^9,4.003201659832735`*^9,4.003201768700081`*^9,4.0032972796300583`*^9,{4.003475327701784`*^9,4.0034753358476467`*^9},4.0035509825141163`*^9,4.0035600194475365`*^9},
CellLabel -> "Out[368]=",ExpressionUUID -> "c8b5a229-fa4f-b143-8ff5-a499c2a2d185"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002962902513378`*^9,{4.002963476509033`*^9,4.002963502824291`*^9},4.00296405154854`*^9,4.0029662371053677`*^9,4.003201659832735`*^9,4.003201768700081`*^9,4.0032972796300583`*^9,{4.003475327701784`*^9,4.0034753358476467`*^9},4.0035509825141163`*^9,4.0035600196426697`*^9},
CellLabel -> "Out[369]=",ExpressionUUID -> "f594fb4b-bf4e-d047-8f00-d0d13644bbe3"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002962902513378`*^9,{4.002963476509033`*^9,4.002963502824291`*^9},4.00296405154854`*^9,4.0029662371053677`*^9,4.003201659832735`*^9,4.003201768700081`*^9,4.0032972796300583`*^9,{4.003475327701784`*^9,4.0034753358476467`*^9},4.0035509825141163`*^9,4.003560019853014`*^9},
CellLabel -> "Out[370]=",ExpressionUUID -> "a60082e6-9bcc-fa4d-a73b-765a13e68b0f"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.002962902513378`*^9,{4.002963476509033`*^9,4.002963502824291`*^9},4.00296405154854`*^9,4.0029662371053677`*^9,4.003201659832735`*^9,4.003201768700081`*^9,4.0032972796300583`*^9,{4.003475327701784`*^9,4.0034753358476467`*^9},4.0035509825141163`*^9,4.0035600203131256`*^9},
CellLabel -> "Out[371]=",ExpressionUUID -> "49b8cede-7f08-0e4a-962a-3dbf64c68396"]},
Open],ExpressionUUID -> "4ac4bece-c94f-4c13-8aa2-21db2573879d"],Cell[
"\<
The even (4,1) component:\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.002956432440426`*^9},{4.0029637024641457`*^9,4.002963704487982`*^9}},
ExpressionUUID -> "78bb9747-d413-ba4b-80ab-861055a47000"],Cell[
BoxData[""],"Input",
CellChangeTimes -> {{4.002962998850168`*^9,4.0029630559577026`*^9}},CellLabel -> "In[372]:=",
ExpressionUUID -> "b51767e5-3eeb-6347-8caf-30bab7bace50"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\[IndentingNewLine]",RowBox[{RowBox[{RowBox[{RowBox[{"A41even","[","r_","]"}],"=",RowBox[
{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}]," ",")"}],"^","2"}]}],RowBox[{"{",RowBox[
{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}],"-",RowBox[
{"16","/","9"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","110","]"}]}],"/","11"}],"+",RowBox[
{RowBox[{"Sqrt","[","165","]"}],"/","22"}]}],",",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"Sqrt","[","66","]"}]}],"/","11"}],"+",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","11"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","31"}],"*",RowBox[{RowBox[{"Sqrt","[","66","]"}],"/","759"}]}],"+",RowBox[
{"901","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","4554"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","16"}],"*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","759"}]}],"+",RowBox[
{"16","*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","253"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","110","]"}]}],"/","11"}],"+",RowBox[
{RowBox[{"Sqrt","[","165","]"}],"/","22"}]}],",",RowBox[{RowBox[{RowBox[{"-","21"}],"/","4"}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[{"Sqrt","[","15","]"}],",",RowBox[
{RowBox[{RowBox[{"-","37"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","184"}]}],"-",RowBox[
{"11","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","92"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","152"}],"*",RowBox[{RowBox[{"Sqrt","[","39","]"}],"/","299"}]}],"+",RowBox[
{"36","*",RowBox[{RowBox[{"Sqrt","[","26","]"}],"/","299"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","286","]"}],"/","143"}]}],"+",RowBox[
{"6","*",RowBox[{RowBox[{"Sqrt","[","429","]"}],"/","143"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-",RowBox[{"Sqrt","[","66","]"}]}],"/","11"}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","11"}]}]}],",",RowBox[{"Sqrt","[","15","]"}],",",RowBox[
{RowBox[{"-","4"}],"+",RowBox[{"4","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","53"}],"/","23"}],"-",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","23"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","28"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","299"}]}],"+",RowBox[
{"158","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","897"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","143"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","143"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","31"}],"*",RowBox[{RowBox[{"Sqrt","[","66","]"}],"/","759"}]}],"+",RowBox[
{"901","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","4554"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","37"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","184"}]}],"-",RowBox[
{"11","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","92"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","53"}],"/","23"}],"-",RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","23"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","18371"}],"/","19044"}],"+",RowBox[{"22691","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","12696"}]}]}],",",RowBox[{RowBox[{"28","*",RowBox[{RowBox[
{"Sqrt","[","390","]"}],"/","20631"}]}],"+",RowBox[{"320","*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","6877"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","60"}],"*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","3289"}]}],"+",RowBox[
{"126","*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","3289"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","16"}],"*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","759"}]}],"+",RowBox[
{"16","*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","253"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","152"}],"*",RowBox[{RowBox[{"Sqrt","[","39","]"}],"/","299"}]}],"+",RowBox[
{"36","*",RowBox[{RowBox[{"Sqrt","[","26","]"}],"/","299"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","28"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","299"}]}],"+",RowBox[
{"158","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","897"}]}]}],",",RowBox[{RowBox[
{"28","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","20631"}]}],"+",RowBox[{"320","*",RowBox[
{RowBox[{"Sqrt","[","65","]"}],"/","6877"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","1062"}],"/","529"}],"+",RowBox[
{"2207","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","20631"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","66","]"}],"/","253"}]}],"+",RowBox[
{"32","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","3289"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","286","]"}],"/","143"}]}],"+",RowBox[
{"6","*",RowBox[{RowBox[{"Sqrt","[","429","]"}],"/","143"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","143"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","143"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","60"}],"*",RowBox[{RowBox[{"Sqrt","[","4290","]"}],"/","3289"}]}],"+",RowBox[
{"126","*",RowBox[{RowBox[{"Sqrt","[","715","]"}],"/","3289"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","66","]"}],"/","253"}]}],"+",RowBox[
{"32","*",RowBox[{RowBox[{"Sqrt","[","11","]"}],"/","3289"}]}]}],",",RowBox[{RowBox[
{"-","3"}],"+",RowBox[{"123","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","26"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B41even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","72"}],"+",RowBox[{"28","*",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0",",","0",",","0",",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"243","/","2"}],"-",RowBox[{"189","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[
{"Sqrt","[","15","]"}]}],"+",RowBox[{"18","*",RowBox[{"Sqrt","[","10","]"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","243"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","46"}]}],"+",RowBox[
{"567","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","92"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","144"}],"*",RowBox[{RowBox[{"Sqrt","[","26","]"}],"/","23"}]}],"+",RowBox[
{"112","*",RowBox[{RowBox[{"Sqrt","[","39","]"}],"/","23"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[{"Sqrt","[","15","]"}]}],"+",RowBox[
{"18","*",RowBox[{"Sqrt","[","10","]"}]}]}],",",RowBox[{"96","-",RowBox[{"112","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{"798","/","23"}],"-",RowBox[
{"342","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","23"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","140"}],"*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","69"}]}],"+",RowBox[
{"120","*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","23"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","243"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","46"}]}],"+",RowBox[
{"567","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","92"}]}]}],",",RowBox[{RowBox[
{"798","/","23"}],"-",RowBox[{"342","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","23"}]}]}],",",RowBox[
{RowBox[{"59661","/","1058"}],"-",RowBox[{"46403","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2116"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","672"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","529"}]}],"+",RowBox[
{"288","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","529"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","144"}],"*",RowBox[{RowBox[{"Sqrt","[","26","]"}],"/","23"}]}],"+",RowBox[
{"112","*",RowBox[{RowBox[{"Sqrt","[","39","]"}],"/","23"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","140"}],"*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","69"}]}],"+",RowBox[
{"120","*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","23"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","672"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","529"}]}],"+",RowBox[
{"288","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","529"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","11580"}],"/","529"}],"+",RowBox[{"13510","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","1587"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",",RowBox[{"126","-",RowBox[{"49","*",RowBox[
{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{"S41even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"12",",","30",",","30",",","30",",","30",",","56"}],"}"}],"]"}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"M41even","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","6","]"}]}],"+",RowBox[{RowBox[
{"1","/",RowBox[{"r","^","2"}]}]," ","S41even"}],"+",RowBox[{"A41even","[","r","]"}],"+",RowBox[
{"B41even","[","r","]"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Floor","[",RowBox[
{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[{"M41even","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","4"}],",",RowBox[{"1",";;","4"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M41even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","5"}],",",RowBox[{"1",";;","5"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M41even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]"}]}]],
"Input",CellChangeTimes -> {{4.002956434337929`*^9,4.0029564474839287`*^9},{4.002956570103924`*^9,4.002956570248972`*^9},{4.0029628481703224`*^9,4.0029628518986588`*^9},{4.0029629169269524`*^9,4.002962994697632`*^9},{4.0029630386266003`*^9,4.002963047101347`*^9},{4.0029630892196064`*^9,4.002963136573578`*^9},{4.002963197723425`*^9,4.0029632380387917`*^9},{4.0029633120604706`*^9,4.002963357977436`*^9},{4.0029633941121655`*^9,4.002963421936613`*^9},{4.002963728053116`*^9,4.00296386737595`*^9},{4.0029639966621304`*^9,4.0029639968067436`*^9},{4.0034750680693054`*^9,4.003475223902397`*^9},{4.0035510152821884`*^9,4.003551053814493`*^9},{4.0038957578314743`*^9,4.003895792012451`*^9},{4.0038997932674103`*^9,4.0038998059075127`*^9}},
ExpressionUUID -> "4e3ef417-4d91-d949-b8bb-2c82f8c3e44d"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.0035600209737625`*^9},
CellLabel -> "Out[377]=",ExpressionUUID -> "3adcc379-3bde-044c-8e3e-678c94201d30"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.003560021162344`*^9},
CellLabel -> "Out[378]=",ExpressionUUID -> "30efe142-7b38-8c42-809b-c1eba7d9fcdc"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.0035600213887863`*^9},
CellLabel -> "Out[379]=",ExpressionUUID -> "23a1713a-89f9-4e4c-8d49-9364447db438"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.0035600219278584`*^9},
CellLabel -> "Out[380]=",ExpressionUUID -> "9238751a-1557-ed45-a8cf-87bf6db7ac22"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.003560022428726`*^9},
CellLabel -> "Out[381]=",ExpressionUUID -> "faa4d9f5-cfef-db43-99d2-39184982f93a"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.0029630511332874`*^9,4.002963060291916`*^9},{4.0029630966480713`*^9,4.0029631254646034`*^9},{4.0029632035271187`*^9,4.00296323941716`*^9},{4.0029633171623497`*^9,4.002963358735855`*^9},{4.0029634017265453`*^9,4.0029634231892967`*^9},{4.002963772919422`*^9,4.0029637863004475`*^9},4.0029638296446285`*^9,4.002963869572588`*^9,{4.002964005211876`*^9,4.0029640082950726`*^9},4.0029662345861588`*^9,4.0032016567199574`*^9,4.0032017668846645`*^9,4.0032972767140427`*^9,{4.0034751800271034`*^9,4.0034752249816475`*^9},4.003551026246191`*^9,4.0035600232486935`*^9},
CellLabel -> "Out[382]=",ExpressionUUID -> "c226526f-7b84-cc48-9a73-f3d79db3c659"]},
Open],ExpressionUUID -> "e72c62d3-88ac-4f4d-a970-2139e4c32e43"],Cell[
"\<The odd (3,2) component\>",
"Text",CellChangeTimes -> {{4.002964175272793`*^9,4.002964181191839`*^9}},ExpressionUUID -> "06f36056-b6b7-3945-ac3f-7f6a0ceeea8b"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{RowBox[{"A32odd","[","r_","]"}],"=",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","45"}],"/","143"}],"-",RowBox[
{"15"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","286"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B32odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"-","90"}],"/","13"}],"+",RowBox[{"35"," ",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","13"}]}]}],")"}]}]}],";"}],"\n",RowBox[{RowBox[{"S32odd","=","20"}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V32odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}]," ","-",RowBox[
{"3","/","4"}]," ","+",RowBox[{"20","/",RowBox[{"r","^","2"}]}],"+",RowBox[{"B32odd","[","r","]"}]," ","+",RowBox[
{"A32odd","[","r","]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[{"Floor","[",RowBox[
{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[{RowBox[{"r","^","2"}]," ",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b"}],")"}],"^","2"}],RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b","+","2"}],")"}],"^","4"}],"    ",RowBox[
{"V32odd","[","r","]"}]}],"]"}],",","r"}],"]"}],"]"}]}],"Input",CellChangeTimes -> {{4.002964198922598`*^9,4.0029644996447716`*^9},4.0035505488900948`*^9,{4.0035506309952984`*^9,4.0035506411413765`*^9}},
CellLabel -> "In[383]:=",ExpressionUUID -> "8c488bc6-8601-4743-99e5-1af37fc59efc"],Cell[
BoxData[
RowBox[{"{",RowBox[{"126",",","0",",","496",",","0",",","683",",","0",",","405",",","0",",","116",",","0",",","15",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {4.0029662385512695`*^9,4.0032016612857304`*^9,4.0032017697156544`*^9,4.0032972810813885`*^9,4.0035506482948647`*^9,4.0035600233603973`*^9},
CellLabel -> "Out[387]=",ExpressionUUID -> "76ac625b-0e35-d447-b939-0c27fddc5e26"]},
Open],ExpressionUUID -> "fa0c7975-f496-42fa-a948-beb2b5631ae0"],Cell[
"\<The even (3,2) component:
\>",
"Text",CellChangeTimes -> {{4.0029642570506268`*^9,4.0029642629626846`*^9},{4.002964519694872`*^9,4.002964529582945`*^9}},
ExpressionUUID -> "8d2b9142-185f-764c-9f18-116260bdd66d"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"A32even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","2"}]," ",RowBox[{"Sqrt","[","6","]"}]}],"-",RowBox[
{"4","/","9"}]}],",",RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{"2"," ",RowBox[{RowBox[{"Sqrt","[","5","]"}],"/","9"}]}],",",RowBox[
{RowBox[{RowBox[{"-","5"}],"/","9"}],"+",RowBox[{"5"," ",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B32even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","72"}],"+",RowBox[{"28"," ",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{"90","-",RowBox[{"35"," ",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S32even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"12",",","30"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M32even","[","r_","]"}],"="," ",RowBox[{RowBox[{"r","^","2"}]," ",RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b"}],")"}],"^","4"}],RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","2","]"}]}],"+",RowBox[{"B32even","[","r","]"}],"+",RowBox[
{"A32even","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ","S32even"}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Part","[",RowBox[{RowBox[{"M32even","[","r","]"}],",","1",",","1"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Part","[",RowBox[{RowBox[{"M32even","[","r","]"}],",","1",",","1"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M32even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}],"Input",
CellChangeTimes -> {{4.0029645402622795`*^9,4.002964761147854`*^9},{4.002965457064499`*^9,4.002965457644825`*^9},{4.0029655317409306`*^9,4.0029655837374554`*^9},{4.0029658313701305`*^9,4.0029658425933113`*^9},{4.003550816973673`*^9,4.003550871498535`*^9},{4.003551275324976`*^9,4.0035512798302307`*^9},4.0038998092991314`*^9},
ExpressionUUID -> "e019f1c7-9a61-8246-b386-2a24c1b1d4ab"],Cell[
BoxData[RowBox[{"{",RowBox[
{"13",",","0",",","147",",","0",",","464",",","0",",","646",",","0",",","451",",","0",",","170",",","0",",","34",",","0",",","3",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0029646760155163`*^9,4.002964764724226`*^9},{4.0029655321299286`*^9,4.0029655347340508`*^9},{4.0029655732597466`*^9,4.0029655841738586`*^9},4.002965843014456`*^9,4.002966238646061`*^9,4.003201661369276`*^9,4.0032017697861404`*^9,4.003297281153572`*^9,4.0035508723812084`*^9,4.0035600234264984`*^9},
CellLabel -> "Out[392]=",ExpressionUUID -> "707bcbb1-6293-4e4e-a845-457d54836755"],Cell[
BoxData[
RowBox[{"{",RowBox[{"476",",","0",",","7444",",","0",",","46553",",","0",",","167080",",","0",",","398799",",","0",",","679385",",","0",",","850616",",","0",",","788028",",","0",",","539072",",","0",",","271329",",","0",",","99995",",","0",",","26744",",","0",",","5109",",","0",",","681",",","0",",","62",",","0",",","4",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0",",","0"}],"}"}]],
"Output",CellChangeTimes -> {{4.0029646760155163`*^9,4.002964764724226`*^9},{4.0029655321299286`*^9,4.0029655347340508`*^9},{4.0029655732597466`*^9,4.0029655841738586`*^9},4.002965843014456`*^9,4.002966238646061`*^9,4.003201661369276`*^9,4.0032017697861404`*^9,4.003297281153572`*^9,4.0035508723812084`*^9,4.0035600235578117`*^9},
CellLabel -> "Out[394]=",ExpressionUUID -> "bc93c77c-2fee-1a4b-8b68-bb8b32dc06be"]},
Open],ExpressionUUID -> "1ae42ed8-f7a9-4a18-a90f-0bd38eac9255"],Cell[
"\<The odd (4,2) component:\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753680815964`*^9},{4.0034779267446747`*^9,4.003477939708149`*^9}},
ExpressionUUID -> "4337c4f5-b2c1-a54a-bc19-dd0c52c16246"],Cell[
BoxData[{RowBox[{RowBox[
{RowBox[{"A42odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","5"}],"*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","2"}]}],"-",RowBox[{"5","/","11"}]}],",",RowBox[{RowBox[
{"Sqrt","[","30","]"}],"/","11"}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{RowBox[
{"Sqrt","[","30","]"}],"/","11"}],",",RowBox[{RowBox[{RowBox[{"-","6"}],"/","11"}],"+",RowBox[
{"3","*",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B42odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","90"}],"+",RowBox[{"35","*",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{"108","-",RowBox[{"42","*",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S42odd","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"20",",","42"}],"}"}],"]"}]}],";"}]}],
"Input",CellChangeTimes -> {{4.0034779450859184`*^9,4.0034779793811913`*^9},{4.0034780495182896`*^9,4.0034780496686306`*^9}},
CellLabel -> "In[395]:=",ExpressionUUID -> "940fbecf-2049-e142-b297-a2ee7da301d9"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"\n",RowBox[{RowBox[{RowBox[{RowBox[{"M42odd","[","r_","]"}],"="," ",RowBox[
{"Simplify","[",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[
{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]," ",RowBox[{RowBox[{"("," ",RowBox[
{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[
{"3","/","4"}]}],")"}],RowBox[{"IdentityMatrix","[","2","]"}]}],"+",RowBox[{RowBox[
{"1","/",RowBox[{"r","^","2"}]}]," ","S42odd"}],"+",RowBox[{"A42odd","[","r","]"}],"+",RowBox[
{"B42odd","[","r","]"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{"Min"," ","[",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M42odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M42odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{4.003478000538725`*^9,4.003478036889866`*^9}},CellLabel -> "In[398]:=",
ExpressionUUID -> "2ddbb1ec-0726-8c4d-8f1b-80aa1f8327c7"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {{4.003478038434202`*^9,4.0034780516717815`*^9},4.0035600237303066`*^9},
CellLabel -> "Out[399]=",ExpressionUUID -> "169edb8c-d322-3c45-8d49-8e1426bdb4ae"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.003478038434202`*^9,4.0034780516717815`*^9},4.0035600239433975`*^9},
CellLabel -> "Out[400]=",ExpressionUUID -> "67a1ba1b-cad2-5e46-8181-64f563849200"]},
Open],ExpressionUUID -> "07049720-21fa-4923-8654-6487295e8305"],Cell[
"\<The  even (4,2) component vanishes completely aside from the positive diagonal terms 30/r^2\>",
"Text",CellChangeTimes -> {{4.003478063787134`*^9,4.003478125803993`*^9}},ExpressionUUID -> "4cef17f8-a8bd-7045-b0c1-ad370d8253d1"],Cell[

"\<
The odd (5,0) component:\>","Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753680815964`*^9},{4.0034779267446747`*^9,4.003477937547104`*^9},4.0034779953913174`*^9,{4.0034781009680424`*^9,4.0034781170363483`*^9},4.003551476104439`*^9},
ExpressionUUID -> "3801d7b5-f1a7-954a-8af1-e9a9af0784bb"],Cell[
BoxData[{RowBox[{RowBox[
{RowBox[{"A50odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{RowBox[{"-","6"}],"+",RowBox[{"3","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B50odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"(",RowBox[{"108","-",RowBox[{"42","*",RowBox[{"Sqrt","[","6","]"}]}]}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"S50odd","[","r_","]"}],"=","42"}],";"}]}],"Input",CellChangeTimes -> {{4.00355148150749`*^9,4.0035515499322605`*^9}},
CellLabel -> "In[401]:=",ExpressionUUID -> "cc330688-b967-1944-983d-e8e6a818a1a9"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{RowBox[{"M50odd","[","r_","]"}],"=",RowBox[{"Simplify","["," ",RowBox[
{RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",")"}],RowBox[{"("," ",RowBox[{RowBox[
{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}],"+",RowBox[{"A50odd","[","r","]"}],"+",RowBox[
{"B50odd","[","r","]"}],"+",RowBox[{"42","/",RowBox[{"r","^","2"}]}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"M50odd","[","r","]"}],",","r"}],"]"}],"]"}],"]"}]}],
"Input",CellChangeTimes -> {{4.0035515661409817`*^9,4.003551597940584`*^9},{4.003551706059246`*^9,4.003551760873617`*^9}},
CellLabel -> "In[404]:=",ExpressionUUID -> "58559579-bfb4-604e-a346-fdd83485e6f7"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.003551755134508`*^9,4.0035517615938663`*^9},4.003560024037796`*^9},
CellLabel -> "Out[405]=",ExpressionUUID -> "1c59a3dc-c64e-b64f-91a1-a6c21913ed2d"]},
Open],ExpressionUUID -> "be4d5402-c026-4059-931f-b138df2e57ec"],Cell[
"\<The even (5,0) component\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753680815964`*^9},{4.0034779267446747`*^9,4.003477937547104`*^9},4.0034779953913174`*^9,{4.0034781009680424`*^9,4.0034781170363483`*^9},{4.0035517666739674`*^9,4.003551770981039`*^9}},
ExpressionUUID -> "3bdbf9fc-c524-824d-b417-b69301ec9bad"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"A50even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","87"}],"/","13"}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","26"}]}]}],",",RowBox[{RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}],"+",RowBox[{"27","/","13"}]}],",",RowBox[
{RowBox[{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","13"}]}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","26"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","18"}],"/","13"}],"+",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","26"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}],"+",RowBox[
{"27","/","13"}]}],",",RowBox[{RowBox[{RowBox[{"-","24"}],"/","13"}],"+",RowBox[{"6","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","3"}],"*",RowBox[
{RowBox[{"Sqrt","[","10","]"}],"/","13"}]}],"+",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","26"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","33"}],"/","26"}],"+",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","13"}]}],"+",RowBox[
{"15","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","26"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","13"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","26"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","393"}],"/","52"}],"+",RowBox[{"603","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","104"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","153"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","104"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","52"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","18"}],"/","13"}],"+",RowBox[{"9","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","26"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","33"}],"/","26"}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","153"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","104"}]}],"+",RowBox[{"9","*",RowBox[
{RowBox[{"Sqrt","[","15","]"}],"/","52"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","151"}],"/","52"}],"+",RowBox[
{"277","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","104"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B50even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-","1"}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"54","-",RowBox[{"21","*",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[
{RowBox[{"-","42"}],"+",RowBox[{"18","*",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{"-","42"}],"+",RowBox[{"18","*",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{RowBox[{"459","/","2"}],"-",RowBox[{"357","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","27"}],"*",RowBox[
{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}],"+",RowBox[{"63","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{RowBox[{RowBox[{"-","27"}],"*",RowBox[{RowBox[
{"Sqrt","[","15","]"}],"/","2"}]}],"+",RowBox[{"63","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}]}],",",RowBox[
{RowBox[{"117","/","2"}],"-",RowBox[{"91","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S50even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"30",",","30",",","56",",","56"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M50even","[","r_","]"}],"=",RowBox[{"Simplify","["," ",RowBox[{RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",")"}],RowBox[{"("," ",RowBox[{RowBox[
{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}]}],")"}],RowBox[
{"IdentityMatrix","[","4","]"}]}],"+",RowBox[{"A50even","[","r","]"}],"+",RowBox[
{"B50even"," ","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ","S50even"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[
{RowBox[{"M50even","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M50even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M50even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Min"," ","[",RowBox[{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M50even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"]"}]}],
"Input",CellChangeTimes -> {{4.0035519254590607`*^9,4.003552091121073`*^9}},CellLabel -> "In[406]:=",
ExpressionUUID -> "bcf925e8-2079-6449-bedf-9bf1fe190cb2"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {4.0035520312841015`*^9,{4.003552079980404`*^9,4.003552092581356`*^9},4.003560024302561`*^9},
CellLabel -> "Out[410]=",ExpressionUUID -> "d14f3f48-66ef-3540-a92f-ecc839d58b5a"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.0035520312841015`*^9,{4.003552079980404`*^9,4.003552092581356`*^9},4.0035600244959087`*^9},
CellLabel -> "Out[411]=",ExpressionUUID -> "eaddac6c-13dd-a04a-87f6-4ac6c322d7f3"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.0035520312841015`*^9,{4.003552079980404`*^9,4.003552092581356`*^9},4.0035600246974983`*^9},
CellLabel -> "Out[412]=",ExpressionUUID -> "57de0248-0e8f-624c-a70d-1d23c438108e"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {4.0035520312841015`*^9,{4.003552079980404`*^9,4.003552092581356`*^9},4.003560025167284`*^9},
CellLabel -> "Out[413]=",ExpressionUUID -> "e962aa09-99e2-6c4d-9b34-fec418c849d3"]},
Open],ExpressionUUID -> "71d91cea-8cdd-4636-a258-ced8033c41e0"],Cell[
"\<The odd (5,1) component:
\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753651938267`*^9},{4.0035513906853504`*^9,4.003551415099285`*^9},{4.0035521080849113`*^9,4.0035521140848446`*^9},{4.0035521506438923`*^9,4.003552156182392`*^9}},
ExpressionUUID -> "fb1375ba-3fcf-5d47-9101-530103d76566"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"\[IndentingNewLine]",RowBox[{RowBox[{"Clear","[","B51odd","]"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"A51odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"r","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","39"}],"*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","22"}]}],"-",RowBox[{"21","/","11"}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","143","]"}],"/","143"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","858","]"}],"/","143"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","3003","]"}],"/","143"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","2002","]"}],"/","143"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","148"}],"*",RowBox[{RowBox[{"Sqrt","[","14729","]"}],"/","14729"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","88374","]"}],"/","1133"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","48"}],"*",RowBox[{RowBox[{"Sqrt","[","140595","]"}],"/","14729"}]}],"+",RowBox[
{"63","*",RowBox[{RowBox[{"Sqrt","[","93730","]"}],"/","14729"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","143","]"}],"/","143"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","858","]"}],"/","143"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","21"}],"/","4"}],"+",RowBox[{"15","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}],",",RowBox[
{"Sqrt","[","21","]"}],",",RowBox[{RowBox[{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","103","]"}],"/","412"}]}],"+",RowBox[
{"115","*",RowBox[{RowBox[{"Sqrt","[","618","]"}],"/","824"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","118965","]"}],"/","5665"}]}],"+",RowBox[
{"24","*",RowBox[{RowBox[{"Sqrt","[","79310","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","910","]"}],"/","65"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","1365","]"}],"/","130"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","2"}],"*",RowBox[{RowBox[{"Sqrt","[","3003","]"}],"/","143"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","2002","]"}],"/","143"}]}]}],",",RowBox[{"Sqrt","[","21","]"}],",",RowBox[
{RowBox[{"-","4"}],"+",RowBox[{"4","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","11"}],"*",RowBox[{RowBox[{"Sqrt","[","2163","]"}],"/","309"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","1442","]"}],"/","103"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","342"}],"*",RowBox[{RowBox[{"Sqrt","[","5665","]"}],"/","5665"}]}],"+",RowBox[
{"6","*",RowBox[{RowBox[{"Sqrt","[","33990","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","65"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","65"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","148"}],"*",RowBox[{RowBox[{"Sqrt","[","14729","]"}],"/","14729"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","88374","]"}],"/","1133"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","103","]"}],"/","412"}]}],"+",RowBox[
{"115","*",RowBox[{RowBox[{"Sqrt","[","618","]"}],"/","824"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","11"}],"*",RowBox[{RowBox[{"Sqrt","[","2163","]"}],"/","309"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","1442","]"}],"/","103"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","669"}],"/","412"}],"+",RowBox[{"1765","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","2472"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","108"}],"*",RowBox[{RowBox[{"Sqrt","[","770","]"}],"/","1133"}]}],"-",RowBox[
{"68","*",RowBox[{RowBox[{"Sqrt","[","1155","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","140595","]"}]}],"/","1030"}],"+",RowBox[{"3","*",RowBox[
{RowBox[{"Sqrt","[","93730","]"}],"/","1339"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","48"}],"*",RowBox[{RowBox[{"Sqrt","[","140595","]"}],"/","14729"}]}],"+",RowBox[
{"63","*",RowBox[{RowBox[{"Sqrt","[","93730","]"}],"/","14729"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"*",RowBox[{RowBox[{"Sqrt","[","118965","]"}],"/","5665"}]}],"+",RowBox[
{"24","*",RowBox[{RowBox[{"Sqrt","[","79310","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","342"}],"*",RowBox[{RowBox[{"Sqrt","[","5665","]"}],"/","5665"}]}],"+",RowBox[
{"6","*",RowBox[{RowBox[{"Sqrt","[","33990","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","108"}],"*",RowBox[{RowBox[{"Sqrt","[","770","]"}],"/","1133"}]}],"-",RowBox[
{"68","*",RowBox[{RowBox[{"Sqrt","[","1155","]"}],"/","5665"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","21818"}],"/","16995"}],"+",RowBox[{"6517","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5665"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","24"}],"*",RowBox[{RowBox[{"Sqrt","[","88374","]"}],"/","6695"}]}],"+",RowBox[
{"176","*",RowBox[{RowBox[{"Sqrt","[","14729","]"}],"/","20085"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","910","]"}],"/","65"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","1365","]"}],"/","130"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","65","]"}],"/","65"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","390","]"}],"/","65"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-",RowBox[{"Sqrt","[","140595","]"}]}],"/","1030"}],"+",RowBox[{"3","*",RowBox[
{RowBox[{"Sqrt","[","93730","]"}],"/","1339"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","24"}],"*",RowBox[
{RowBox[{"Sqrt","[","88374","]"}],"/","6695"}]}],"+",RowBox[{"176","*",RowBox[{RowBox[
{"Sqrt","[","14729","]"}],"/","20085"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","44"}],"/","15"}],"+",RowBox[
{"26","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B51odd","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"1","^","2"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}]," ","+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{"-","90"}],"+",RowBox[{"35","*",RowBox[
{"Sqrt","[","6","]"}]}]}],",","0",",","0",",","0",",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"243","/","2"}],"-",RowBox[{"189","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[
{"Sqrt","[","21","]"}]}],"+",RowBox[{"18","*",RowBox[{"Sqrt","[","14","]"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","7"}],"*",RowBox[{RowBox[{"Sqrt","[","618","]"}],"/","4"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","103","]"}],"/","2"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","14"}],"*",RowBox[{"Sqrt","[","21","]"}]}],"+",RowBox[
{"18","*",RowBox[{"Sqrt","[","14","]"}]}]}],",",RowBox[{"96","-",RowBox[{"112","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","42"}],"*",RowBox[
{RowBox[{"Sqrt","[","1442","]"}],"/","103"}]}],"+",RowBox[{"98","*",RowBox[{RowBox[
{"Sqrt","[","2163","]"}],"/","309"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","36"}],"*",RowBox[
{RowBox[{"Sqrt","[","33990","]"}],"/","103"}]}],"+",RowBox[{"84","*",RowBox[{RowBox[
{"Sqrt","[","5665","]"}],"/","103"}]}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",",RowBox[
{RowBox[{RowBox[{"-","7"}],"*",RowBox[{RowBox[{"Sqrt","[","618","]"}],"/","4"}]}],"+",RowBox[
{"9","*",RowBox[{RowBox[{"Sqrt","[","103","]"}],"/","2"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","42"}],"*",RowBox[{RowBox[{"Sqrt","[","1442","]"}],"/","103"}]}],"+",RowBox[
{"98","*",RowBox[{RowBox[{"Sqrt","[","2163","]"}],"/","309"}]}]}],",",RowBox[{RowBox[
{"2283","/","206"}],"-",RowBox[{"5327","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","1236"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","144"}],"*",RowBox[{RowBox[{"Sqrt","[","1155","]"}],"/","103"}]}],"+",RowBox[
{"168","*",RowBox[{RowBox[{"Sqrt","[","770","]"}],"/","103"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{RowBox[{RowBox[{"-","36"}],"*",RowBox[{RowBox[
{"Sqrt","[","33990","]"}],"/","103"}]}],"+",RowBox[{"84","*",RowBox[{RowBox[{"Sqrt","[","5665","]"}],"/","103"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","144"}],"*",RowBox[{RowBox[{"Sqrt","[","1155","]"}],"/","103"}]}],"+",RowBox[
{"168","*",RowBox[{RowBox[{"Sqrt","[","770","]"}],"/","103"}]}]}],",",RowBox[{RowBox[
{"2412","/","103"}],"-",RowBox[{"938","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","103"}]}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",","0",",","0",",","0",",",RowBox[{"144","-",RowBox[{"56","*",RowBox[
{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S51odd","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"20",",","42",",","42",",","42",",","42",",","72"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]","\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M51odd","[","r_","]"}],"=",RowBox[{"Simplify","["," ",RowBox[{RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",")"}],RowBox[{"("," ",RowBox[{RowBox[
{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}]}],")"}],RowBox[
{"IdentityMatrix","[","6","]"}]}],"+",RowBox[{"A51odd","[","r","]"}],"+",RowBox[{"B51odd"," ","[","r","]"}],"+",RowBox[
{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ","S51odd"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M51odd","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","4"}],",",RowBox[{"1",";;","4"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51odd","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","5"}],",",RowBox[{"1",";;","5"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M51odd","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{4.0035521613781395`*^9,4.0035523216928596`*^9},{4.0035524254617786`*^9,4.0035524391015434`*^9},{4.003899815445137`*^9,4.0038998298460617`*^9}},
ExpressionUUID -> "94443422-9e4d-e448-990c-bb070c823b4d"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.0035600257818184`*^9},
CellLabel -> "Out[419]=",ExpressionUUID -> "132d6264-d43b-744e-8454-2da7e72fff19"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.003560025974066`*^9},
CellLabel -> "Out[420]=",ExpressionUUID -> "ac922f6b-16a9-eb4e-9272-73867fc1a3de"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.0035600261793423`*^9},
CellLabel -> "Out[421]=",ExpressionUUID -> "b40d6956-afcc-7549-a5a4-81f198149a9b"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.00356002676721`*^9},
CellLabel -> "Out[422]=",ExpressionUUID -> "711d53af-6b82-eb41-ad3b-e98813363305"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.003560027302099`*^9},
CellLabel -> "Out[423]=",ExpressionUUID -> "2777a7fa-67e7-0d4b-92ff-bcd78b1b6f15"],Cell[
BoxData[
"0"],"Output",CellChangeTimes -> {{4.00355225325173`*^9,4.003552322201908`*^9},{4.003552429814516`*^9,4.003552439822485`*^9},4.0035600282011623`*^9},
CellLabel -> "Out[424]=",ExpressionUUID -> "19865e4e-2a50-7d4d-8fd9-97acd59ad337"]},
Open],ExpressionUUID -> "500bfa52-2091-4d65-80e9-0a07a758faff"],Cell[
"\<The even (5,1) component\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753651938267`*^9},{4.0035513906853504`*^9,4.003551415099285`*^9},{4.0035521080849113`*^9,4.0035521140848446`*^9},{4.0035521506438923`*^9,4.00355215226108`*^9},4.0035521972598476`*^9,{4.0035527054972324`*^9,4.0035527214612656`*^9}},
ExpressionUUID -> "71a81a31-09c1-e34b-b4a5-d1e9cdebe98f"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"A51even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","64"}],"/","13"}],"-",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","39"}]}]}],",",RowBox[{RowBox[{"2","*",RowBox[
{RowBox[{"Sqrt","[","14","]"}],"/","13"}]}],"+",RowBox[{"22","*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","39"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","8"}],"*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","13"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","13"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","13"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","13"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{"2","*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","13"}]}],"+",RowBox[
{"22","*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","39"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","12"}],"/","13"}],"-",RowBox[{"10","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","39"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","13"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","13"}]}]}],",",RowBox[{RowBox[{"18","/","13"}],"-",RowBox[
{"8","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","8"}],"*",RowBox[{RowBox[{"Sqrt","[","7","]"}],"/","13"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","42","]"}],"/","13"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","4"}],"*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","13"}]}],"+",RowBox[
{"4","*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","13"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","66"}],"/","13"}],"+",RowBox[{"57","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","13"}]}],"+",RowBox[
{"45","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","13"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","14","]"}],"/","13"}]}],"+",RowBox[
{"2","*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","13"}]}]}],",",RowBox[{RowBox[
{"18","/","13"}],"-",RowBox[{"8","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","13"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","6"}],"*",RowBox[{RowBox[{"Sqrt","[","3","]"}],"/","13"}]}],"+",RowBox[
{"45","*",RowBox[{RowBox[{"Sqrt","[","2","]"}],"/","13"}]}]}],",",RowBox[{RowBox[
{RowBox[{"-","27"}],"/","13"}],"+",RowBox[{"63","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","26"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"B51even","[","r_","]"}],"=",RowBox[{RowBox[{RowBox[{"-",RowBox[
{"r","^","2"}]}],"/",RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}],RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"24","-",RowBox[{"28","*",RowBox[{RowBox[
{"Sqrt","[","6","]"}],"/","3"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","28"}],"*",RowBox[
{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}],"+",RowBox[{"12","*",RowBox[{"Sqrt","[","14","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","28"}],"*",RowBox[{RowBox[{"Sqrt","[","21","]"}],"/","3"}]}],"+",RowBox[
{"12","*",RowBox[{"Sqrt","[","14","]"}]}]}],",",RowBox[{RowBox[{"-","24"}],"+",RowBox[
{"28","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","3"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",","0",",",RowBox[{"180","-",RowBox[{"70","*",RowBox[{"Sqrt","[","6","]"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","42"}],"*",RowBox[{"Sqrt","[","2","]"}]}],"+",RowBox[{"36","*",RowBox[
{"Sqrt","[","3","]"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[{"0",",","0",",",RowBox[
{RowBox[{RowBox[{"-","42"}],"*",RowBox[{"Sqrt","[","2","]"}]}],"+",RowBox[{"36","*",RowBox[
{"Sqrt","[","3","]"}]}]}],",",RowBox[{"54","-",RowBox[{"21","*",RowBox[{"Sqrt","[","6","]"}]}]}]}],"}"}]}],"}"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"S51even","=",RowBox[{"DiagonalMatrix","[",RowBox[{"{",RowBox[{"30",",","30",",","56",",","56"}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"M51even","[","r_","]"}],"=",RowBox[{"Simplify","["," ",RowBox[{RowBox[
{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[{"r","^","2"}]}],"+","b","+","2"}],")"}],"^","4"}],RowBox[
{"(",RowBox[{RowBox[{"r","^","2"}],RowBox[{RowBox[{"("," ",RowBox[{RowBox[{"a"," ",RowBox[
{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]," ",")"}],RowBox[{"("," ",RowBox[{RowBox[
{RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],"/","16"}],"-",RowBox[{"3","/","4"}]}],")"}],RowBox[
{"IdentityMatrix","[","4","]"}]}],"+",RowBox[{"A51even","[","r","]"}],"+",RowBox[
{"B51even"," ","[","r","]"}],"+",RowBox[{RowBox[{"1","/",RowBox[{"r","^","2"}]}]," ","S51even"}]}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Part","[",RowBox[{RowBox[
{"M51even","[","r","]"}],",","1",",","1"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","2"}],",",RowBox[{"1",";;","2"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{RowBox[{"M51even","[","r","]"}],"[",RowBox[{"[",RowBox[{RowBox[
{"1",";;","3"}],",",RowBox[{"1",";;","3"}]}],"]"}],"]"}],"]"}],"]"}],",","r"}],"]"}],"]"}],"\[IndentingNewLine]",RowBox[
{"Floor","[",RowBox[{"CoefficientList","[",RowBox[{RowBox[{"Simplify","[",RowBox[
{"Det","[",RowBox[{"M51even","[","r","]"}],"]"}],"]"}],",","r"}],"]"}],"]"}]}],"Input",
CellChangeTimes -> {{4.0035527299522877`*^9,4.003552831169441`*^9},{4.0038998329921036`*^9,4.003899839758892`*^9}},
ExpressionUUID -> "dbc9e64b-1a4d-6140-b160-80f019dc3d36"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {4.0035528327986755`*^9,4.0035600284958515`*^9},CellLabel -> "Out[429]=",
ExpressionUUID -> "3861b5ad-7d05-224d-8c5f-020cb4f3e51b"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {4.0035528327986755`*^9,4.003560028679001`*^9},CellLabel -> "Out[430]=",
ExpressionUUID -> "6ede44bc-8a0a-2048-8fc6-1ccec3c078b5"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {4.0035528327986755`*^9,4.0035600288850136`*^9},CellLabel -> "Out[431]=",
ExpressionUUID -> "69e58e4b-aafc-6143-afad-3864e24a229f"],Cell[
BoxData["0"],"Output",
CellChangeTimes -> {4.0035528327986755`*^9,4.0035600293741817`*^9},CellLabel -> "Out[432]=",
ExpressionUUID -> "3d1387b3-ebc0-7840-820b-457799bad698"]},Open],ExpressionUUID -> "53f2007c-2dfa-4e71-bf2c-0cd23541ac9a"],Cell[

"\<


With this we come to the component that has an unstable eigenvalues, namely,  even (1,0) component:\>",
"Text",CellChangeTimes -> {{4.0016568443757133`*^9,4.0016568612181034`*^9},4.0027700782703457`*^9,{4.002770455848196`*^9,4.002770470024414`*^9},{4.002772744086939`*^9,4.0027727443989773`*^9},{4.002774155695299`*^9,4.0027742011186295`*^9},{4.0029442908736477`*^9,4.0029443002820396`*^9},4.0029558191622887`*^9,4.002955886919424`*^9,{4.002956409828953`*^9,4.0029564268448677`*^9},{4.002959379534321`*^9,4.0029593906308537`*^9},4.002964559656019`*^9,{4.0029660520895176`*^9,4.002966068087837`*^9},{4.0029662038966045`*^9,4.002966211656605`*^9},{4.0034753536317425`*^9,4.0034753651938267`*^9},{4.0035513906853504`*^9,4.003551415099285`*^9},{4.0035521080849113`*^9,4.0035521140848446`*^9},{4.0035521506438923`*^9,4.00355215226108`*^9},4.0035521972598476`*^9,{4.0035527054972324`*^9,4.0035527155321865`*^9},4.0035527799706383`*^9},
ExpressionUUID -> "9afd4d87-b6ea-8241-83a5-22eb8019d412"],Cell[
"\<\>","Text",CellChangeTimes -> {{3.996569811399143`*^9,3.996569834508816`*^9},{3.996570009116003`*^9,3.996570024345747`*^9},3.996571138197111`*^9,{4.0035514117487526`*^9,4.0035514144140873`*^9},4.00355271428722`*^9},
ExpressionUUID -> "70e5d679-461f-3947-925b-a8a028e176b0"],Cell[
BoxData[{RowBox[{RowBox[
{"B10even","=",RowBox[{"FullSimplify","[",RowBox[{"{",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"108","-",RowBox[{"42","*",RowBox[{"Sqrt","[","6","]"}]}]}],",","0",",","0"}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{"351","/","2"}],"-",RowBox[{"273","*",RowBox[
{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","9"}],"*",RowBox[
{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}],"+",RowBox[{"21","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{"0",",",RowBox[{RowBox[{RowBox[{"-","9"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","2"}]}],"+",RowBox[
{"21","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","4"}]}]}],",",RowBox[{RowBox[
{"81","/","2"}],"-",RowBox[{"63","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","4"}]}]}]}],"}"}]}],"}"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"A10even","="," ",RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[
{"-","6"}],"+",RowBox[{"9","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","3"}],"/","2"}],"+",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","10"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","5"}]}]}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{RowBox[{RowBox[{"-","3"}],"/","2"}],"+",RowBox[{"3","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","5"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","33"}],"/","4"}],"+",RowBox[{"183","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","40"}]}]}],",",RowBox[
{RowBox[{RowBox[{"-","27"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","40"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","20"}]}]}]}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{RowBox[{RowBox[{"-","3"}],"*",RowBox[{RowBox[{"Sqrt","[","15","]"}],"/","10"}]}],"+",RowBox[
{"3","*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","5"}]}]}],",",RowBox[{RowBox[{RowBox[
{"-","27"}],"*",RowBox[{RowBox[{"Sqrt","[","10","]"}],"/","40"}]}],"+",RowBox[{"3","*",RowBox[
{RowBox[{"Sqrt","[","15","]"}],"/","20"}]}]}],",",RowBox[{RowBox[{RowBox[{"-","15"}],"/","4"}],"+",RowBox[
{"21","*",RowBox[{RowBox[{"Sqrt","[","6","]"}],"/","8"}]}]}]}],"}"}]}],"}"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C10even","[","r_","]"}],"=",RowBox[{RowBox[{"-",RowBox[{"(",RowBox[
{RowBox[{"A10even","*",RowBox[{"r","^","2"}]}],"+","B10even"}],")"}]}],"/",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"a","*",RowBox[{"r","^","2"}]}],"+","b"}],")"}],"^","2"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"m","[","r_","]"}],"=",RowBox[{RowBox[{"24","/","5"}],RowBox[{"(",RowBox[
{RowBox[{RowBox[{"-","2"}]," ",RowBox[{"Sqrt","[","6","]"}],RowBox[{"r","^","4"}]}],"+",RowBox[
{"5",RowBox[{"r","^","4"}]}],"+",RowBox[{"64",RowBox[{"Sqrt","[","6","]"}],RowBox[
{"r","^","2"}]}],"-",RowBox[{"156",RowBox[{"r","^","2"}]}],"-",RowBox[{"840",RowBox[
{"Sqrt","[","6","]"}]}],"+","2060"}],")"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"n","=",RowBox[{RowBox[{RowBox[{"(","25",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"48",RowBox[{"(",RowBox[{"5","-",RowBox[{"2",RowBox[
{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}]}]}],")"}]}],")"}],"^",RowBox[
{"(",RowBox[{"1","/","2"}],")"}]}],")"}]}]}],";"}],"\n",RowBox[{RowBox[{"D10even","=",RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{"2",",","0",",","0"}],"}"}],",",RowBox[{"{",RowBox[
{"0",",","12",",","0"}],"}"}],",",RowBox[{"{",RowBox[{"0",",","0",",","12"}],"}"}]}],"}"}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"Q","[","r_","]"}],"=",RowBox[{"{",RowBox[{RowBox[{"{"," ",RowBox[
{RowBox[{RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"/","2"}],")"}]}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],RowBox[{"(",RowBox[{RowBox[{"12","/","5"}],"-",RowBox[
{"6",RowBox[{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}]}],"-","72","+",RowBox[
{"28"," ",RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}]}]}],")"}]}],",","0",","," ",RowBox[
{RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"/","2"}],")"}]}],"n","  ",RowBox[
{"r","^","2"}],RowBox[{"(",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{"3",RowBox[
{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-",RowBox[
{"6","/","5"}]}],")"}],"^","2"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"2",RowBox[
{RowBox[{RowBox[{"(","15",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-",RowBox[
{"3",RowBox[{RowBox[{RowBox[{"(","10",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}],"^","2"}]}],")"}]}]}],"}"}],",",RowBox[
{"{","  ",RowBox[{RowBox[{RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"/","2"}],")"}]}],RowBox[{"r","^","2"}],RowBox[{"(",RowBox[{RowBox[
{"3",RowBox[{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-",RowBox[
{"6","/","5"}]}],")"}]}],",",RowBox[{"n"," ",RowBox[{"(",RowBox[{RowBox[{RowBox[{"-","2"}],RowBox[
{RowBox[{RowBox[{"(","15",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"+",RowBox[
{"3",RowBox[{RowBox[{RowBox[{"(","10",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}]}],",",RowBox[
{RowBox[{"-"," ",RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[{RowBox[
{"-","1"}],"/","2"}],")"}]}]}],"n"," ",RowBox[{"(",RowBox[{RowBox[{"3",RowBox[{RowBox[
{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-",RowBox[
{"6","/","5"}]}],")"}],RowBox[{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],RowBox[{"(",RowBox[
{RowBox[{"12","/","5"}],"-",RowBox[{"6",RowBox[{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[
{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}]}],"-","72","+",RowBox[{"28"," ",RowBox[
{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}]}]}],")"}]}]}],"}"}],",",RowBox[
{"{"," ",RowBox[{RowBox[{RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"/","2"}],")"}]}],RowBox[{"r","^","2"}],RowBox[{"(",RowBox[{RowBox[
{"2",RowBox[{RowBox[{RowBox[{"(","15",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-"," ",RowBox[
{"3",RowBox[{RowBox[{RowBox[{"(","10",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}]}],",",RowBox[
{"n"," ",RowBox[{"(",RowBox[{RowBox[{"3",RowBox[{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[
{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"-",RowBox[{"6","/","5"}]}],")"}]}],",","  ",RowBox[
{RowBox[{RowBox[{"m","[","r","]"}],"^",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"/","2"}],")"}]}]," ","n",RowBox[
{"(",RowBox[{RowBox[{RowBox[{"-","2"}],RowBox[{RowBox[{RowBox[{"(","15",")"}],"^",RowBox[
{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}],"+",RowBox[{"3",RowBox[{RowBox[{RowBox[
{"(","10",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}],RowBox[
{"(",RowBox[{RowBox[{RowBox[{"r","^","2"}],RowBox[{"(",RowBox[{RowBox[{"12","/","5"}],"-",RowBox[
{"6",RowBox[{RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}],"/","5"}]}]}],")"}]}],"-","72","+",RowBox[
{"28"," ",RowBox[{RowBox[{"(","6",")"}],"^",RowBox[{"(",RowBox[{"1","/","2"}],")"}]}]}]}],")"}]}]}],"}"}]}],"}"}]}],";"}],"\n",RowBox[
{RowBox[{RowBox[{"Q2","[","r_","]"}],"=",RowBox[{"Transpose","[",RowBox[{"Q","[","r","]"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{RowBox[{"Simplify","[",RowBox[{"Q","[","r","]"}],"]"}]," ","//","MatrixForm"}],";"}],"\[IndentingNewLine]"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"ev","[","r_","]"}],"=",FractionBox[RowBox[{"16"," ",SqrtBox[FractionBox[
"2","15"]]," ",SuperscriptBox["\[ExponentialE]",RowBox[{"-",FractionBox[SuperscriptBox[
"r","2"],"8"]}]]," ",SuperscriptBox["r","2"]," ",SqrtBox[RowBox[{"2060","-",RowBox[
{"840"," ",SqrtBox["6"]}],"+",RowBox[{"4"," ",RowBox[{"(",RowBox[{RowBox[{"-","39"}],"+",RowBox[
{"16"," ",SqrtBox["6"]}]}],")"}]," ",SuperscriptBox["r","2"]}],"+",RowBox[{RowBox[
{"(",RowBox[{"5","-",RowBox[{"2"," ",SqrtBox["6"]}]}],")"}]," ",SuperscriptBox["r",
"4"]}]}]]}],RowBox[{"412","-",RowBox[{"168"," ",SqrtBox["6"]}],"+",RowBox[{"4"," ",RowBox[
{"(",RowBox[{RowBox[{"-","7"}],"+",RowBox[{"3"," ",SqrtBox["6"]}]}],")"}]," ",SuperscriptBox[
"r","2"]}],"+",SuperscriptBox["r","4"]}]]}],";"}],"\[IndentingNewLine]"}],"Input",
CellChangeTimes -> {{3.996569863983841`*^9,3.9965699725484047`*^9},{3.99657003617861`*^9,3.9965700720264874`*^9},{3.996571163659853`*^9,3.996571174088869`*^9},{3.9965712694209347`*^9,3.9965713011189785`*^9},{4.002966103260483`*^9,4.0029661113854675`*^9},{4.002966168967739`*^9,4.0029661707134285`*^9},{4.003216913250849`*^9,4.003216923406605`*^9},{4.00321696954504`*^9,4.003217094146925`*^9},{4.003552697961813`*^9,4.0035527166821537`*^9},{4.0035528642620087`*^9,4.0035529036375237`*^9}},
CellLabel -> "In[433]:=",ExpressionUUID -> "e550a33a-1f81-4e46-ada5-4e12235ad8ed"],Cell[

"\<Here we compute the conjugations  of the involved matrices\>","Text",CellChangeTimes -> {{3.996569993963684`*^9,3.9965700320105457`*^9}},
ExpressionUUID -> "e5389ba5-84ec-ee45-b86b-fb7deddb96d5"],Cell[
BoxData[{RowBox[{RowBox[
{RowBox[{"P1","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[{"Q2","[","r","]"}],".",RowBox[
{"Simplify","[",RowBox[{"D","[",RowBox[{RowBox[{"Q","[","r","]"}],",",RowBox[{"{",RowBox[
{"r",",","2"}],"}"}]}],"]"}],"]"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[{RowBox[
{RowBox[{"P2","[","r_","]"}],"=",RowBox[{"2",RowBox[{"Simplify","[",RowBox[{RowBox[
{"Q2","[","r","]"}],".",RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{RowBox[{"Q","[","r","]"}],",",RowBox[
{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}],"]"}]}],"]"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"C2","[","r_","]"}],"="," ",RowBox[{"Simplify","[",RowBox[{RowBox[
{"Q2","[","r","]"}],".",RowBox[{"C10even","[","r","]"}],".",RowBox[{"Q","[","r","]"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"D2","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[{"Q2","[","r","]"}],".","D10even",".",RowBox[
{"Q","[","r","]"}]}],"]"}]}],";"}]}],"Input",CellChangeTimes -> {{3.99657013173888`*^9,3.9965701326024914`*^9},{3.996570649835375`*^9,3.9965706564231815`*^9},{4.002966132145357`*^9,4.002966133066513`*^9},{4.0035528846968555`*^9,4.0035529099772167`*^9}},
CellLabel -> "In[443]:=",ExpressionUUID -> "f61831de-17be-134a-b63e-db958a2f4ade"],Cell[

"\<Here we compute the 1,1 component that we obtain by performing the SUSY removal and then extract the singular term at the origin which is given by r^2/6\>",
"Text",CellChangeTimes -> {{3.9965700922905293`*^9,3.996570172949995`*^9}},ExpressionUUID -> "449183b6-aeb0-fd4c-9f68-5b2e0d516613"],Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"V101evenSUSY","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"2"," ",RowBox[{RowBox[{"D","[",RowBox[{RowBox[{"ev","[","r","]"}],",",RowBox[
{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}],"^","2"}]}],"-",RowBox[{RowBox[{"D","[",RowBox[
{RowBox[{"ev","[","r","]"}],",",RowBox[{"{",RowBox[{"r",",","2"}],"}"}]}],"]"}],RowBox[
{"ev","[","r","]"}]}]}],")"}],"/",RowBox[{"(",RowBox[{RowBox[{"ev","[","r","]"}],"^","2"}],")"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{RowBox[{"V101evenSUSYeff","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[
{RowBox[{"V101evenSUSY","[","r","]"}],"-",RowBox[{"6","/",RowBox[{"r","^","2"}]}]}],"]"}]}],";"}]}],
"Input",CellChangeTimes -> {{3.996570180850315`*^9,3.996570207490547`*^9},{3.996571195245287`*^9,3.99657119628491`*^9},{3.9967418925575733`*^9,3.9967419039091167`*^9},{3.996741943465029`*^9,3.996741967034046`*^9},{3.996742186111765`*^9,3.996742188174753`*^9},{3.996742694096081`*^9,3.996742694376053`*^9},{4.0032243721886806`*^9,4.003224376349745`*^9},{4.0032244092302303`*^9,4.0032244098387775`*^9},{4.003224451293812`*^9,4.0032244604156246`*^9},{4.0032259002478905`*^9,4.003225901645153`*^9},{4.0032272792560616`*^9,4.0032272955436516`*^9},{4.003552914795492`*^9,4.003552918777857`*^9}},
CellLabel -> "In[447]:=",ExpressionUUID -> "9db8655b-f74f-254e-885e-cc205ac69e9c"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.9967421076373825`*^9,3.996742113245699`*^9},{4.003225591974676`*^9,4.003225592227459`*^9}},
CellLabel -> "In[449]:=",ExpressionUUID -> "64510921-2265-2242-b0a2-8bd8f43f4103"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.996742190778475`*^9,3.996742192882929`*^9}},CellLabel -> "In[450]:=",
ExpressionUUID -> "96ce2500-ad05-9048-bf5e-d8f69f0a0e20"],Cell[
BoxData[""],"Input",
CellChangeTimes -> {{3.996741940469137`*^9,3.9967419753779793`*^9},{4.003225931892826`*^9,4.0032259321873627`*^9},{4.0035529218846664`*^9,4.003552922167225`*^9}},
CellLabel -> "In[451]:=",ExpressionUUID -> "7d719b90-3365-e841-a48e-32668687ac45"],Cell[

"\<We compute \\beta\>","Text",CellChangeTimes -> {{3.996570218871607`*^9,3.9965702305568504`*^9},4.0029661803920727`*^9},
ExpressionUUID -> "8a8f5815-ce94-b44b-b30d-b0ca33575edd"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{RowBox[{"g","[","r_","]"}],"="," ",RowBox[{"Part","[",RowBox[{RowBox[
{"P2","[","r","]"}],",","3",",","1"}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"FindMaximum","[",RowBox[{RowBox[{"g","[","r","]"}],",",RowBox[{"{",RowBox[
{"r",",","0"}],"}"}]}],"]"}],"^","2"}]}],"Input",CellChangeTimes -> {{3.9965703110206203`*^9,3.9965703146861343`*^9},{3.996570347410248`*^9,3.996570452452982`*^9}},
CellLabel -> "In[452]:=",ExpressionUUID -> "e8c70f66-2088-014d-9a08-796765854521"],Cell[
BoxData[
RowBox[{"{",RowBox[{"0.1651530770745257`",",",RowBox[{"{",SuperscriptBox[RowBox[{"(",RowBox[
{"r","\[Rule]","1.3546343386681818`"}],")"}],"2"],"}"}]}],"}"}]],"Output",CellChangeTimes -> {{3.9965704408996487`*^9,3.9965704529501133`*^9},3.996571139048668`*^9,3.9965711795620613`*^9,3.9965713038267784`*^9,3.9966388311090603`*^9,3.9967418082633266`*^9,3.9968078233941936`*^9,{4.002966141179369`*^9,4.002966175184408`*^9},4.0029662414711246`*^9,4.0032016644329624`*^9,4.0032017721100044`*^9,4.003297284216284`*^9,4.0035529354718094`*^9,4.003560031926567`*^9},
CellLabel -> "Out[453]=",ExpressionUUID -> "b019f855-20e1-654a-b6da-2d1f3499ce52"]},
Open],ExpressionUUID -> "e56b486c-661b-4ed9-b894-05c02b60644a"],Cell[
"\<We see that $\\beta\\leq 0.166$\>",
"Text",CellChangeTimes -> {{3.9965704603197403`*^9,3.9965704743546696`*^9}},ExpressionUUID -> "722c6c06-ca76-c945-9ca5-dcb2a85a92d9"],Cell[

"\<We compute the remaining two relevant potentials corresponding to the decoupled second component and the third component as outlined in the paper,  note that the relevant off diagonal parts are strictly negative. We also subtract the 12/r^2 part from the third potential to obtain the effective potential. Lastly, we define the function on the right hand side of the GGMT bound\>",
"Text",CellChangeTimes -> {{3.996570504146641`*^9,3.9965705528033047`*^9},{3.996570674522707`*^9,3.996570710938694`*^9},{3.9965708198577805`*^9,3.996570875756281`*^9},{3.9965713329594536`*^9,3.9965713497216263`*^9},4.0032255854676228`*^9},
ExpressionUUID -> "ab6c2007-c6b9-fd42-90d9-0737131e4c8b"],Cell[
BoxData[RowBox[{RowBox[
{RowBox[{"V10even2","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[{RowBox[{RowBox[
{"r","^","2"}],"/","16"}]," ","-",RowBox[{"3","/","4"}],"+",RowBox[{"Part","[",RowBox[
{RowBox[{"C2","[","r","]"}],",","2",",","2"}],"]"}],"+",RowBox[{"2"," ",RowBox[{"Part","[",RowBox[
{RowBox[{"C2","[","r","]"}],",","2",",","3"}],"]"}]}]}],"]"}]}],";"}]],"Input",CellChangeTimes -> {{3.9965705648741226`*^9,3.996570592946453`*^9},{3.996570638676567`*^9,3.996570667532938`*^9},{3.9965707193361816`*^9,3.9965707718460693`*^9},{3.9965710459221153`*^9,3.9965710607762985`*^9},{3.996807865745783`*^9,3.996807869348646`*^9},{3.996809578571575`*^9,3.996809595704092`*^9},{4.003224434144863`*^9,4.0032244344392242`*^9},4.003225914805464`*^9,{4.0032260267272663`*^9,4.0032260296420765`*^9},{4.003301384591343`*^9,4.003301385486416`*^9},{4.0035529401111336`*^9,4.0035529404733715`*^9}},
CellLabel -> "In[454]:=",ExpressionUUID -> "25846107-0296-ab4a-b23b-a48e0489bbfb"],Cell[
BoxData[
RowBox[{RowBox[{RowBox[{"V10even3eff","[","r_","]"}],"=",RowBox[{"Simplify","[",RowBox[
{RowBox[{RowBox[{"r","^","2"}],"/","16"}]," ","-",RowBox[{"3","/","4"}],"+",RowBox[
{"Part","[",RowBox[{RowBox[{"C2","[","r","]"}],",","3",",","3"}],"]"}],"+",RowBox[
{RowBox[{"1","/","2"}]," ",RowBox[{"Part","[",RowBox[{RowBox[{"C2","[","r","]"}],",","2",",","3"}],"]"}]}],"+",RowBox[
{RowBox[{"1","/",RowBox[{"r","^","2"}]}],RowBox[{"(",RowBox[{RowBox[{"Part","[",RowBox[
{RowBox[{"D2","[","r","]"}],",","3",",","3"}],"]"}],"-","12"}],")"}]}],"-",RowBox[
{RowBox[{"g","[","r","]"}],"^","2"}]}],"]"}]}],";"}]],"Input",CellChangeTimes -> {{3.9965706776897736`*^9,3.9965707232506943`*^9},{3.9965707994268665`*^9,3.996570817811146`*^9},{3.996570877827284`*^9,3.9965709251597576`*^9},{3.996571358928562`*^9,3.9965713611582375`*^9},{3.9965716114401016`*^9,3.9965716122525005`*^9},{3.996809590792341`*^9,3.9968095966846066`*^9},{4.0032255818956985`*^9,4.003225582295143`*^9},{4.0032258862409744`*^9,4.0032259084952564`*^9},{4.0033013660826893`*^9,4.0033013674223747`*^9},{4.0035529424253025`*^9,4.003552942682644`*^9}},
CellLabel -> "In[455]:=",ExpressionUUID -> "813977c0-5da3-e14c-b067-13ac25d6eab1"],Cell[

"\<\>","Text",CellChangeTimes -> {{3.996570751074703`*^9,3.9965707602515793`*^9},3.9965709488777714`*^9},
ExpressionUUID -> "fd4b6f2a-9cf5-7e40-8dc4-da1116150cfa"],Cell[
"\<These are the computations to apply the GGMT Lemma to the decoupled operator:\>",
"Text",CellChangeTimes -> {{3.9965709533228073`*^9,3.996570983474764`*^9}},ExpressionUUID -> "7de2ca82-9e1a-d941-b5fe-0a2298cb2786"],Cell[
BoxData[
""],"Input",CellChangeTimes -> {{3.996570762660425`*^9,3.996570762660425`*^9},{4.003225959879278`*^9,4.0032259847514153`*^9}},
CellLabel -> "In[456]:=",ExpressionUUID -> "fe466c0c-e45f-3249-8688-14874b082212"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FindRoot","[",RowBox[{RowBox[{"V10even2","[","r","]"}],",",RowBox[
{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}]],"Input",CellChangeTimes -> {{3.996570990284157`*^9,3.9965709976497555`*^9},{4.003226045429146`*^9,4.003226049849537`*^9},{4.0033014175151577`*^9,4.0033014181792145`*^9},{4.003552950526333`*^9,4.003552953522217`*^9}},
CellLabel -> "In[457]:=",ExpressionUUID -> "b847f829-3d9b-cd4a-93c2-fcc0dc8175f6"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.341868841501031`"}],"}"}]],"Output",CellChangeTimes -> {3.996570998212618`*^9,3.9965710863585243`*^9,3.996571139567625`*^9,{3.996571179882416`*^9,3.9965712039159527`*^9},{3.996571304110098`*^9,3.9965713169096584`*^9},3.9965713690818195`*^9,3.9966388313632965`*^9,3.9967418085309944`*^9,3.9968078236507416`*^9,3.9968078761768227`*^9,{3.9968096035798244`*^9,3.996809610595999`*^9},{4.0029661420935364`*^9,4.00296617564464`*^9},4.0029662419610844`*^9,4.003201664997883`*^9,4.0032017724955826`*^9,4.00322605032926`*^9,4.003297284709734`*^9,4.0035529575353985`*^9,4.0035600323139496`*^9},
CellLabel -> "Out[457]=",ExpressionUUID -> "4462c6ab-0d61-0b47-9e3c-fd94f89f7af5"]},
Open],ExpressionUUID -> "0b527941-dbaa-40c4-b9d4-a00dd49659b1"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"NIntegrate","[",RowBox[{RowBox[{RowBox[{"r","^","7"}]," ",RowBox[
{RowBox[{"V10even2","[","r","]"}],"^","4"}]}],",",RowBox[{"{",RowBox[{"r",",","0",",","4.5"}],"}"}]}],"]"}]],
"Input",CellChangeTimes -> {{3.996571003496441`*^9,3.9965710537593117`*^9},{3.9965713213031406`*^9,3.996571324401762`*^9},3.9965742791424522`*^9,{4.0033013118407345`*^9,4.0033013203813133`*^9},{4.0033013938866253`*^9,4.0033013947086124`*^9},{4.0035529555862656`*^9,4.0035529558477497`*^9}},
CellLabel -> "In[458]:=",ExpressionUUID -> "f759d247-5fb8-0d40-a57c-4f8ca704bf84"],Cell[
BoxData[
"49592.86699821546`"],"Output",CellChangeTimes -> {3.9965710279604855`*^9,3.996571139851143`*^9,3.996571179941452`*^9,{3.9965713041746616`*^9,3.996571324944254`*^9},3.99657427963048`*^9,3.9966388315865383`*^9,3.9967418087049656`*^9,3.9968078238434677`*^9,3.996807878971485`*^9,{3.9968096051615925`*^9,3.996809612059025`*^9},{4.002966142205372`*^9,4.0029661756710663`*^9},4.0029662420210247`*^9,4.0032016650451374`*^9,4.003201772567232`*^9,4.003226052656641`*^9,4.003297284824478`*^9,4.0033013216980343`*^9,4.0033013952266293`*^9,4.003552960234541`*^9,4.0035600323875465`*^9},
CellLabel -> "Out[458]=",ExpressionUUID -> "74ce1a77-0d99-d447-85ab-bb892d53214f"]},
Open],ExpressionUUID -> "54db5a40-41ce-428d-b315-df59abddc536"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Round","[",RowBox[{"Gam","[",RowBox[{"12",",","4"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.9965710311009007`*^9,3.996571042030493`*^9}},CellLabel -> "In[459]:=",
ExpressionUUID -> "fa1dbcea-79fd-5244-ad34-c93da86ed2af"],Cell[
BoxData["55774"],
"Output",CellChangeTimes -> {{3.9965710365044537`*^9,3.996571042287695`*^9},3.9965711399770737`*^9,3.996571179941452`*^9,{3.9965713042522125`*^9,3.9965713267704105`*^9},3.9965713710703735`*^9,3.996638831649235`*^9,3.9967418087843246`*^9,3.9968078239239197`*^9,{4.002966142260355`*^9,4.0029661756811466`*^9},4.002966242054823`*^9,4.0032016650526276`*^9,4.003201772633564`*^9,4.0032260543892937`*^9,4.003297284887989`*^9,4.0035600324492264`*^9},
CellLabel -> "Out[459]=",ExpressionUUID -> "d0afcee7-c390-1d44-a11c-71f3ed91d7cb"]},
Open],ExpressionUUID -> "9ec46758-bf2d-4a09-a679-d8fb34f522f0"],Cell[
"\<Hence, the GGMT Lemma can be applied to this component.  Next, we look at the third component. We want to show that the spectral gap between -1/2 and the second eigenvalue is bigger than 1/2. For this,  we want to apply Proposition 3.1, which in turn requires to first shift the potential by 1/2, as as this turns the negative eigenvalue -\\frac12 into the  ground state eigenvalue 0. Then, we show that $\\alpha_1$ and $\\alpha_2$ are big enough, while $\\beta $ is small enough such that the requirements of that Proposition are satisfies.  First we  establish that estimate $\\alpha_2>7/10. For this we need to look at V103eeff[r]-1/5.\>",
"Text",CellChangeTimes -> {{3.9965714013626423`*^9,3.9965715325559616`*^9},{3.9968102269183064`*^9,3.9968102311290054`*^9},{3.9968105310775967`*^9,3.9968105668840485`*^9},{4.003219736890028`*^9,4.0032197398030853`*^9},{4.003219805361458`*^9,4.003219805965994`*^9},{4.003225771410656`*^9,4.003225878547716`*^9},{4.003227117179981`*^9,4.0032271494925575`*^9}},
ExpressionUUID -> "a7fdf95c-57a7-6e45-89ef-ccb7887be3e4"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"FindRoot","[",RowBox[{RowBox[{RowBox[{"V10even3eff","[","r","]"}],"-",RowBox[
{"1","/","5"}]}],",",RowBox[{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}]],"Input",CellChangeTimes -> {{3.996571562315752`*^9,3.9965715802598057`*^9},{3.996809944243265`*^9,3.996809944322672`*^9},{3.996809982143427`*^9,3.9968099900210457`*^9},{3.9968101228695145`*^9,3.996810123789484`*^9},{4.0032263055889416`*^9,4.003226308477606`*^9},{4.0032265319558773`*^9,4.0032266910039673`*^9},{4.003226934744623`*^9,4.003226936764965`*^9},{4.00330142802355`*^9,4.00330142901305`*^9},{4.003552963103977`*^9,4.0035529634077797`*^9}},
CellLabel -> "In[460]:=",ExpressionUUID -> "33169e7d-f0a5-5144-be33-e259956de4a9"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.714448889345762`"}],"}"}]],"Output",CellChangeTimes -> {{3.996571572189863`*^9,3.996571580700388`*^9},3.99657161656254`*^9,3.9966388330177555`*^9,3.996741809838852`*^9,3.996807824117447`*^9,3.996809616447939`*^9,3.9968099500762997`*^9,{3.996809983105114`*^9,3.9968099938801365`*^9},3.996810124167616`*^9,{4.0029661423637753`*^9,4.00296617587624`*^9},4.0029662421714287`*^9,4.0032016652079144`*^9,4.0032017727926044`*^9,4.003219819952009`*^9,4.003226308902912`*^9,{4.0032265327852707`*^9,4.003226610423168`*^9},{4.003226640559952`*^9,4.0032266914544697`*^9},4.0032269375957623`*^9,4.0032972849747887`*^9,4.003301429529188`*^9,4.0035529672417774`*^9,4.003560032459921`*^9},
CellLabel -> "Out[460]=",ExpressionUUID -> "6e18b724-97d3-7b4c-ba5f-59c675de0381"]},
Open],ExpressionUUID -> "0ad8eef1-7e69-49de-93dc-dd830f038f82"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"NIntegrate","[",RowBox[{RowBox[{RowBox[{"r","^","11"}],RowBox[
{RowBox[{"(",RowBox[{RowBox[{"V10even3eff","[","r","]"}],"-",RowBox[{"21","/","100"}]}],")"}],"^","6"}]}],",",RowBox[
{"{",RowBox[{"r",",","0",",","4.8"}],"}"}]}],"]"}],"-",RowBox[{"Round","[",RowBox[
{"Gam","[",RowBox[{"12",",","6"}],"]"}],"]"}]}]],"Input",CellChangeTimes -> {{3.9965716238711243`*^9,3.996571667784956`*^9},{3.99680994696019`*^9,3.9968099470483913`*^9},{3.996809986244467`*^9,3.996810001942087`*^9},{3.996810048265341`*^9,3.9968100483654823`*^9},{3.996810081698536`*^9,3.9968101317591267`*^9},{4.00322631127643`*^9,4.003226319661356`*^9},{4.0032265357276287`*^9,4.003226696092266`*^9},{4.0032268534639187`*^9,4.0032268610517178`*^9},{4.0033014319080963`*^9,4.0033014393942432`*^9},{4.0035529657236214`*^9,4.0035529661215897`*^9}},
CellLabel -> "In[461]:=",ExpressionUUID -> "701fbd43-0a08-2f43-8629-515908fcd0bc"],Cell[
BoxData[
RowBox[{"-","159915.9505569432`"}]],"Output",CellChangeTimes -> {{3.996571664857172`*^9,3.9965716683001556`*^9},3.9966388330811653`*^9,3.9967418099017544`*^9,3.9968078241895504`*^9,3.99680961820665`*^9,3.9968099479570446`*^9,3.996810002614361`*^9,{3.996810083409567`*^9,3.9968101330655117`*^9},{4.0029661427438335`*^9,4.0029661759214706`*^9},4.002966242221117`*^9,4.0032016652557354`*^9,4.003201772864395`*^9,{4.0032263117094955`*^9,4.0032263209204426`*^9},4.00322653704982`*^9,{4.0032265675410423`*^9,4.003226696564291`*^9},{4.0032268557622833`*^9,4.0032268615559196`*^9},4.003297285039913`*^9,{4.003301433334675`*^9,4.003301439862648`*^9},4.0035529703497314`*^9,4.003560032521988`*^9},
CellLabel -> "Out[461]=",ExpressionUUID -> "fe90719f-43a8-1442-ab3d-a48f8c15a161"]},
Open],ExpressionUUID -> "bb43c13a-0038-43a8-8cbe-ef43a0e90184"],Cell[
BoxData[""],
"Input",CellChangeTimes -> {{3.996571586779234`*^9,3.9965716221749897`*^9}},CellLabel -> "In[462]:=",
ExpressionUUID -> "80063434-9119-de4b-8f7e-8a61a59d2981"],Cell[
"\<So, we see that indeed $\\alpha_2\\geq 7/10 and we estimate $\\alpha_1$.  In particular, we want to establish that $\\alpha_1\\geq 6/5. Since the +1/2 shift is already included in the SUSY transformation, we need to look at V101eSUSYeff\>",
"Text",CellChangeTimes -> {{3.9965716894788494`*^9,3.9965716949262257`*^9},{3.996638861523428`*^9,3.996638908958393`*^9},{4.0032271595009785`*^9,4.0032271603313694`*^9},{4.003227198165531`*^9,4.003227274035866`*^9}},
ExpressionUUID -> "2cca3a0b-2a17-744f-a323-4b524163b47c"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"FindRoot","[",RowBox[{RowBox[{RowBox[{"V101evenSUSYeff","[","r","]"}],"-",RowBox[
{"6","/","5"}]}],",",RowBox[{"{",RowBox[{"r",",","1"}],"}"}]}],"]"}]],"Input",CellChangeTimes -> {{3.9966388957058907`*^9,3.9966389218945465`*^9},{3.9967427263744545`*^9,3.9967427271098995`*^9},{3.9968096424375153`*^9,3.996809663766226`*^9},{3.996809695701626`*^9,3.996809695782036`*^9},{3.996809822168154`*^9,3.9968098227156487`*^9},{4.0033013549000626`*^9,4.0033013598199844`*^9},4.0033014659391365`*^9,{4.0035529727310295`*^9,4.003552973129631`*^9}},
CellLabel -> "In[463]:=",ExpressionUUID -> "a5efb5cf-f839-d443-a71f-95d32d7da82b"],Cell[
BoxData[
RowBox[{"{",RowBox[{"r","\[Rule]","4.35284470544075`"}],"}"}]],"Output",CellChangeTimes -> {3.9966389222725716`*^9,3.9967418099803524`*^9,3.996742728723564`*^9,3.996807824374607`*^9,{3.9968096572933083`*^9,3.996809664467575`*^9},3.996809696461384`*^9,3.996809823188961`*^9,{4.002966142798544`*^9,4.0029661760186787`*^9},4.002966242261038`*^9,4.0032016653405743`*^9,4.003201772938711`*^9,4.0032273045976353`*^9,4.0032972851730385`*^9,{4.003301356115446`*^9,4.0033013611882744`*^9},4.0033014697471867`*^9,4.0035529747276096`*^9,4.0035600325822067`*^9},
CellLabel -> "Out[463]=",ExpressionUUID -> "32515d96-f4eb-1d4a-9659-229f101ef9ff"]},
Open],ExpressionUUID -> "e9957980-0576-4fcb-8879-e2d06b8505fb"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Floor","["," ",RowBox[{RowBox[{"NIntegrate","[",RowBox[{RowBox[
{RowBox[{"r","^","7"}],RowBox[{RowBox[{"(",RowBox[{RowBox[{"V101evenSUSYeff","[","r","]"}],"-",RowBox[
{"6","/","5"}]}],")"}],"^","4"}]}],",",RowBox[{"{",RowBox[{"r",",","0",",","4.36"}],"}"}]}],"]"}],"-",RowBox[
{"Gam","[",RowBox[{"6",",","4"}],"]"}]}],"]"}]],"Input",CellChangeTimes -> {{3.9966389324709167`*^9,3.996638954887039`*^9},{3.996742731587839`*^9,3.996742731727726`*^9},{3.9968096595428543`*^9,3.9968097039789104`*^9},{3.996809826158863`*^9,3.996809827845455`*^9},{4.003227308981352`*^9,4.0032273208552265`*^9},4.003301474699196`*^9,{4.0035529767912445`*^9,4.0035529771296005`*^9}},
CellLabel -> "In[464]:=",ExpressionUUID -> "78a9cb68-df5d-9347-abe3-f3655495d43e"],Cell[
BoxData[
RowBox[{"-","504"}]],"Output",CellChangeTimes -> {{3.996638942555485`*^9,3.9966389569938393`*^9},3.996741810074888`*^9,3.9967427321080112`*^9,3.9968078244456615`*^9,{3.9968096604714794`*^9,3.9968096715916634`*^9},3.996809704529846`*^9,3.9968098283429966`*^9,{4.002966142841242`*^9,4.002966176107483`*^9},4.0029662423047333`*^9,4.003201665387684`*^9,4.003201773011694`*^9,4.003227321155834`*^9,4.003297285265545`*^9,4.003301476270729`*^9,4.0035529787922974`*^9,4.003560032639843`*^9},
CellLabel -> "Out[464]=",ExpressionUUID -> "5dc39769-b389-004e-9b0b-fe1da25ed1c7"]},
Open],ExpressionUUID -> "e3485532-a9d0-49e9-acd7-24aec5ed1a5d"],Cell[
"\<And we conclude that $\\alpha_1\\geq 6/5$. 
\>",
"Text",CellChangeTimes -> {{3.99663897488904`*^9,3.99663898845208`*^9},{3.9968099319872417`*^9,3.996809932799328`*^9},{4.0032271785947704`*^9,4.003227193949524`*^9},4.0032273285814342`*^9,4.0033014997126026`*^9},
ExpressionUUID -> "7e6a7518-f5cd-b04d-a875-bd75914d036a"],Cell[
BoxData[""],"Input",
CellChangeTimes -> {{4.002970101894495`*^9,4.002970130613394`*^9},4.0029705220895653`*^9},
CellLabel -> "In[465]:=",ExpressionUUID -> "47654dd2-c5cb-c740-bc7c-9777e4ddf5b5"]},
StyleDefinitions -> "Default.nb",WindowSize -> {1200,831.75`},WindowMargins -> {{-1206,Automatic},{Automatic,-6}},
FrontEndVersion -> "15. for Wolfram Cloud 1.77.1 (August 27, 2026)",DockedCells -> {Cell[
BoxData[
DynamicModuleBox[{$CellContext`notebook$$},GraphicsBox[{InsetBox[TemplateBox[{PaneBox[
DynamicBox[ToBoxes[CodeInspector`LinterUI`Private`styleData["SectionHeader"]["Code Analysis"],
TraditionalForm]],BaselinePosition -> (Baseline -> Scaled[0.65`])],TemplateBox[{8},
"Spacer1"],PaneBox[PaneSelectorBox[{{False,False} -> TemplateBox[{0},"Spacer1"],{True,False} -> TemplateBox[
{0},"Spacer1"],{True,True} -> PaneBox[InterpretationBox[DynamicBox[FEPrivate`FrontEndResource[
"FEExpressions","PercolateAnimator"][Medium]],ProgressIndicator[Appearance -> "Percolate"],
BaseStyle -> {"Deploy"}],BaselinePosition -> Scaled[0.05`]],{False,True} -> DynamicModuleBox[
{Set[CodeInspector`LinterUI`Private`tracker$$,CodeInspector`LinterUI`Private`DynamicTriggers`dockedCellLintCounts]},
DynamicWrapperBox[DynamicBox[ToBoxes[CompoundExpression[CodeInspector`LinterUI`Private`tracker$$,
$CellContext`dockedCellSeverityCountsButton[$CellContext`notebook$$]],TraditionalForm],
RuleDelayed[TrackedSymbols,{CodeInspector`LinterUI`Private`tracker$$}]],If[UnsameQ[
CodeInspector`LinterUI`Private`tracker$$,CodeInspector`LinterUI`Private`DynamicTriggers`dockedCellLintCounts],
Set[CodeInspector`LinterUI`Private`tracker$$,CodeInspector`LinterUI`Private`DynamicTriggers`dockedCellLintCounts]]],
RuleDelayed[DynamicModuleValues,{}]]},Dynamic[CompoundExpression[FEPrivate`EvaluatorStatus[
"Local"],{CodeInspector`LinterUI`Private`varValue[$CellContext`notebook$$,"AnalysisInProgressQ"],TrueQ[
CodeInspector`LinterUI`Private`varValue[$CellContext`notebook$$,"DockedCellPresentQ"]]}]],
ImageSize -> Automatic],BaselinePosition -> Scaled[0.15`]]},"Row",DisplayFunction -> Function[
PaneBox[RowBox[{TemplateSlotSequence[1,"\[InvisibleSpace]"]}],Alignment -> Baseline]],
InterpretationFunction -> Function[RowBox[{"Row","[",RowBox[{RowBox[{"{",TemplateSlotSequence[
1,","],"}"}],",",RowBox[{"Alignment","\[Rule]","Baseline"}]}],"]"}]]],Offset[{8,0},
{-1,0}],{-1,0}],InsetBox[PaneSelectorBox[{True -> DynamicModuleBox[{Set[CodeInspector`LinterUI`Private`hoverQ$$,
False],Set[CodeInspector`LinterUI`Private`mouseDownQ$$,False],CodeInspector`LinterUI`Private`fontColor$$},
ButtonBox[DynamicWrapperBox[FrameBox[DynamicWrapperBox[StyleBox[PaneBox["\"Reanalyze Notebook\"",
BaselinePosition -> Baseline,ContentPadding -> True,FrameMargins -> None],StripOnInput -> False,
FontFamily -> "Source Sans Pro",FontSize -> 14,FontWeight -> Plain,FontColor -> Dynamic[
CodeInspector`LinterUI`Private`fontColor$$]],Set[CodeInspector`LinterUI`Private`fontColor$$,
Which[TrueQ[Not[OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[9,
{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"ActiveQ"]]],OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"TextInactiveColor"],CodeInspector`LinterUI`Private`hoverQ$$,
OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[9,{1,1}],Times[0,
{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"TextHoverColor"],True,OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"TextColor"]]]],Alignment -> {Center,Center},
Background -> Dynamic[Which[TrueQ[Not[OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"ActiveQ"]]],OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"BackInactiveColor"],And[CodeInspector`LinterUI`Private`hoverQ$$,
CodeInspector`LinterUI`Private`mouseDownQ$$],OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"BackMouseDownColor"],CodeInspector`LinterUI`Private`hoverQ$$,
OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[9,{1,1}],Times[0,
{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"BackHoverColor"],True,OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"BackColor"]]],ContentPadding -> False,
DefaultBaseStyle -> "HighlightedInput",FrameMargins -> {{9,9},{0,0}},FrameStyle -> Dynamic[
Directive[AbsoluteThickness[0.5`],Which[TrueQ[Not[OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"ActiveQ"]]],OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"EdgeInactiveColor"],CodeInspector`LinterUI`Private`hoverQ$$,
OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[9,{1,1}],Times[0,
{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"EdgeHoverColor"],True,OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"EdgeColor"]]]],ImageSize -> {Automatic,19},
RoundingRadius -> 3,StripOnInput -> False],CompoundExpression[Set[CodeInspector`LinterUI`Private`hoverQ$$,
CurrentValue["MouseOver"]],Set[CodeInspector`LinterUI`Private`mouseDownQ$$,CurrentValue[
"MouseButtonTest"]]]],Appearance -> {"Default" -> Image[RawArray["UnsignedInteger8",
{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True],"Hover" -> Image[
RawArray["UnsignedInteger8",{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True],"Pressed" -> Image[
RawArray["UnsignedInteger8",{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True]},BaselinePosition -> Baseline,
RuleDelayed[ButtonFunction,CompoundExpression[If[UnsameQ[OptionValue[{ImageSize -> {Automatic,19},FrameMargins -> {Times[
9,{1,1}],Times[0,{1,1}]},BaselinePosition -> Baseline,Alignment -> {Center,Center},Method -> "Preemptive","ActiveQ" -> True,"TextColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],"TextHoverColor" -> CodeInspector`LinterUI`Private`colorData["ButtonTextHover"],"TextInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonTextInactive"],"BackColor" -> CodeInspector`LinterUI`Private`colorData["ButtonBack"],"BackHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackHover"],"BackMouseDownColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackMouseDown"],"BackInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonBackInactive"],"EdgeColor" -> CodeInspector`LinterUI`Private`colorData["ButtonEdge"],"EdgeHoverColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],"EdgeInactiveColor" -> CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeInactive"]},{Method -> "Queued"},"ActiveQ"],False],CodeInspector`LinterUI`Private`attachAnalysisAction[
EvaluationNotebook[]]],Set[CodeInspector`LinterUI`Private`mouseDownQ$$,False]]],ContentPadding -> False,
Evaluator -> Automatic,Method -> "Queued"],RuleDelayed[DynamicModuleValues,{}]],False -> ButtonBox[
FrameBox[StyleBox["\"Analyze Notebook\"",StripOnInput -> False,FontFamily -> "Source Sans Pro",
FontSize -> 14,FontWeight -> Plain,FontColor -> Dynamic[CodeInspector`LinterUI`Private`colorData[
"ButtonText"]]],Alignment -> {Center,Center},Background -> Dynamic[CodeInspector`LinterUI`Private`colorData[
"ButtonBack"]],BaselinePosition -> Baseline,DefaultBaseStyle -> "HighlightedInput",
FrameMargins -> {{9,9},{0,0}},FrameStyle -> Dynamic[If[CurrentValue["MouseOver"],
CodeInspector`LinterUI`Private`colorData["ButtonEdgeHover"],CodeInspector`LinterUI`Private`colorData[
"ButtonEdge"]]],ImageSize -> {Automatic,19},StripOnInput -> False],Appearance -> {"Default" -> Image[
RawArray["UnsignedInteger8",{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True],"Hover" -> Image[
RawArray["UnsignedInteger8",{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True],"Pressed" -> Image[
RawArray["UnsignedInteger8",{{{255,255,255,255},{0,0,0,255},{255,255,255,255}},{{0,0,0,255},{0,0,0,0},{0,0,0,255}},{{255,255,255,255},{0,0,0,255},{255,255,255,255}}}],
"Byte",ColorSpace -> "RGB",ImageResolution -> {72,72},Interleaving -> True]},RuleDelayed[
ButtonFunction,CompoundExpression[Set[CurrentValue[EvaluationNotebook[],DockedCells],
With[{Set[$CellContext`dockedCells,CurrentValue[EvaluationNotebook[],DockedCells]]},
Pick[$CellContext`dockedCells,Map[Function[UnsameQ[Quiet[Options[Slot[1],CellTags]],
{CellTags -> "CodeAnalysisDockedCell"}]],$CellContext`dockedCells]]]],Needs["CodeInspector`"],
CodeInspector`AttachAnalysis[$CellContext`notebook$$]]],Evaluator -> Automatic,Method -> "Queued"]},
Dynamic[CompoundExpression[FEPrivate`EvaluatorStatus["Local"],TrueQ[CodeInspector`LinterUI`Private`varValue[
$CellContext`notebook$$,"DockedCellPresentQ"]]]],ImageSize -> Automatic],Offset[{-26,0},
{1,0}],{1,0}],TagBox[TagBox[TooltipBox[{{GrayLevel[0.6`],DiskBox[Offset[{-11,0},{1,0}],
Offset[6]]},{GrayLevel[0.97`],AbsoluteThickness[1.5`],CapForm["Round"],LineBox[{{Offset[
{-13,2},{1,0}],Offset[{-9,-2},{1,0}]},{Offset[{-13,-2},{1,0}],Offset[{-9,2},{1,0}]}}]}},
"\"Close analysis\"",TooltipDelay -> 0,TooltipStyle -> "TextStyling"],Function[Annotation[
Slot[1],"Close analysis","Tooltip"]]],EventHandlerTag[{RuleDelayed["MouseClicked",
CompoundExpression[Map[NotebookDelete,Flatten[CodeInspector`LinterUI`Private`varValue[
$CellContext`notebook$$,All,"UIAttachedCells"]]],Map[NotebookDelete,Flatten[CodeInspector`LinterUI`Private`varValue[
$CellContext`notebook$$,All,"CleanCellBracketMarker"]]],Set[CurrentValue[EvaluationNotebook[],
DockedCells],With[{Set[$CellContext`dockedCells,CurrentValue[EvaluationNotebook[],
DockedCells]]},Pick[$CellContext`dockedCells,Map[Function[UnsameQ[Quiet[Options[Slot[
1],CellTags]],{CellTags -> "CodeAnalysisDockedCell"}]],$CellContext`dockedCells]]]],
CodeInspector`LinterUI`Private`applyToVar[Remove,{EvaluationNotebook[],All}],CodeInspector`LinterUI`Private`varSet[
{$CellContext`notebook$$,"DockedCellPresentQ"},False]]],Method -> "Preemptive",PassEventsDown -> Automatic,PassEventsUp -> True}]]},
AspectRatio -> Full,ImageSize -> {Full,23},PlotRange -> {{-1,1},{-1,1}}],RuleDelayed[
Deinitialization,CodeInspector`LinterUI`Private`varSet[{$CellContext`notebook$$,"DockedCellPresentQ"},
False]],RuleDelayed[DynamicModuleValues,{}],RuleDelayed[Initialization,CompoundExpression[
{SetDelayed[$CellContext`dockedCellSeverityCountsButton[Pattern[$CellContext`notebook,
Blank[NotebookObject]]],With[{Set[$CellContext`formatIcon,Function[Show[Slot[1],ImageSize -> {13,9},
BaselinePosition -> Scaled[-0.2`]]]]},ActionMenu[Highlighted[Row[{CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
$CellContext`notebook,"exclamSize" -> 12,FontSize -> 14,FontWeight -> Plain],Spacer[
2],$CellContext`formatIcon[CodeInspector`LinterUI`Private`iconData["DownChevron"][
CodeInspector`LinterUI`Private`colorData["UIDark"]]]}],ImageSize -> {Automatic,19},
BaselinePosition -> Baseline,Background -> Dynamic[CodeInspector`LinterUI`Private`colorData[
"ButtonBack"]],Frame -> True,FrameStyle -> Dynamic[If[CurrentValue["MouseOver"],CodeInspector`LinterUI`Private`colorData[
"ButtonEdgeHover"],CodeInspector`LinterUI`Private`colorData["ButtonEdge"]]],FrameMargins -> {Times[
6,{1,1}],{1,1}},Alignment -> {Center,Baseline}],Map[Function[$CellContext`dockedCellMenuItem[
$CellContext`notebook,Slot[1]]],CodeInspector`LinterUI`Private`varValue[$CellContext`notebook,
All,"Cell"]],Appearance -> None]]],SetDelayed[$CellContext`dockedCellMenuItem[Pattern[
$CellContext`notebook,Blank[NotebookObject]],Pattern[$CellContext`cell,Blank[CellObject]]],
With[{},RuleDelayed[Graphics[{Inset[With[{Set[$CellContext`expressionString,First[
FrontEndExecute[FrontEnd`ExportPacket[First[CodeInspector`LinterUI`Private`varValue[
$CellContext`notebook,$CellContext`cell,"CellContents"]],"InputText"]]]]},{Set[$CellContext`noLineBreaks,
StringReplace[$CellContext`expressionString,"\n" -> " "]]},{Set[$CellContext`previewString,
StringTake[$CellContext`noLineBreaks,{1,UpTo[$CellContext`$previewLength]}]]},CodeInspector`LinterUI`Private`styleData[
"FixedWidth"][If[Greater[StringLength[$CellContext`expressionString],$CellContext`$previewLength],
StringJoin[StringDrop[$CellContext`previewString,-1],"\[Ellipsis]"],$CellContext`previewString]]],
{-1,0},{-1,0}],Inset[CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[$CellContext`cell],
{1,0},{1,0}]},ImageSize -> {300,25},AspectRatio -> Full,PlotRange -> {{-1,1},{-1,1}},
ImagePadding -> None],CompoundExpression[SelectionMove[$CellContext`cell,All,Cell],
With[{Set[$CellContext`nb,ParentNotebook[$CellContext`cell]]},FrontEndExecute[FrontEnd`FrontEndToken[
$CellContext`nb,"OpenSelectionParents"]]],SelectionMove[$CellContext`cell,After,Cell]]]]],Set[
$CellContext`$previewLength,28],SetDelayed[CodeInspector`LinterUI`Private`applyToVar[
Pattern[CodeInspector`LinterUI`Private`function,Blank[]],{Pattern[CodeInspector`LinterUI`Private`notebook,
Blank[NotebookObject]],All,Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]},
Pattern[CodeInspector`LinterUI`Private`args,BlankNullSequence[]]],Map[Function[Apply[
CodeInspector`LinterUI`Private`function,Join[ToHeldExpression[Slot[1]],Hold[CodeInspector`LinterUI`Private`args]]]],
Names[StringJoin[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`notebook],
"*",CodeInspector`LinterUI`Private`name]]]],Null,SetDelayed[CodeInspector`LinterUI`Private`applyToVar[
Pattern[CodeInspector`LinterUI`Private`function,Blank[]],{Pattern[CodeInspector`LinterUI`Private`nameArguments,
BlankSequence[]],Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]},Pattern[
CodeInspector`LinterUI`Private`args,BlankNullSequence[]]],Apply[CodeInspector`LinterUI`Private`function,
Join[ToHeldExpression[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`nameArguments]],
Hold[CodeInspector`LinterUI`Private`args]]]],Null,SetDelayed[CodeInspector`LinterUI`Private`applyToVar[
Pattern[CodeInspector`LinterUI`Private`function,Blank[]],{Pattern[CodeInspector`LinterUI`Private`nameArguments,
BlankSequence[]],All},Pattern[CodeInspector`LinterUI`Private`args,BlankNullSequence[]]],
Map[Function[Apply[CodeInspector`LinterUI`Private`function,Join[ToHeldExpression[
Slot[1]],Hold[CodeInspector`LinterUI`Private`args]]]],Names[StringJoin[CodeInspector`LinterUI`Private`varNameString[
CodeInspector`LinterUI`Private`nameArguments],"*"]]]],SetDelayed[CodeInspector`LinterUI`Private`varValue[
Pattern[CodeInspector`LinterUI`Private`notebook,Blank[NotebookObject]],All,Pattern[
CodeInspector`LinterUI`Private`name,Blank[String]]],Map[Symbol,Names[StringJoin[CodeInspector`LinterUI`Private`varNameString[
CodeInspector`LinterUI`Private`notebook],"*",CodeInspector`LinterUI`Private`name]]]],Null,SetDelayed[
CodeInspector`LinterUI`Private`varValue[Pattern[CodeInspector`LinterUI`Private`nameArguments,
BlankSequence[]],Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]],Symbol[
CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`nameArguments,
CodeInspector`LinterUI`Private`name]]],Null,SetDelayed[CodeInspector`LinterUI`Private`varValue[
Pattern[CodeInspector`LinterUI`Private`nameArguments,BlankSequence[]],All],Map[Symbol,
Names[StringJoin[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`nameArguments],
"*"]]]],SetDelayed[CodeInspector`LinterUI`Private`varSet[{Pattern[CodeInspector`LinterUI`Private`nameArguments,
BlankSequence[]]},Pattern[CodeInspector`LinterUI`Private`value,Blank[]]],Apply[Set,
Append[ToHeldExpression[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`nameArguments]],
CodeInspector`LinterUI`Private`value]]],SetDelayed[CodeInspector`LinterUI`Private`varNameString[
Pattern[CodeInspector`LinterUI`Private`notebook,Blank[NotebookObject]]],StringJoin[
"CodeInspector`LinterUI`Private`Vars`","$$",With[{Set[CodeInspector`LinterUI`Private`nbID,
Last[CodeInspector`LinterUI`Private`notebook]]},If[StringQ[CodeInspector`LinterUI`Private`nbID],
StringReplace[CodeInspector`LinterUI`Private`nbID,"-" -> "$"],ToString[CodeInspector`LinterUI`Private`nbID]]],
"$$"]],Null,SetDelayed[CodeInspector`LinterUI`Private`varNameString[Pattern[CodeInspector`LinterUI`Private`cell,
Blank[CellObject]]],StringJoin[CodeInspector`LinterUI`Private`varNameString[Replace[
ParentNotebook[CodeInspector`LinterUI`Private`cell],$Failed -> EvaluationNotebook[]]],
With[{Set[CodeInspector`LinterUI`Private`cellID,First[CodeInspector`LinterUI`Private`cell]]},
If[StringQ[CodeInspector`LinterUI`Private`cellID],StringReplace[CodeInspector`LinterUI`Private`cellID,
"-" -> "$"],ToString[CodeInspector`LinterUI`Private`cellID]]],"$$"]],Null,SetDelayed[
CodeInspector`LinterUI`Private`varNameString[Pattern[CodeInspector`LinterUI`Private`notebook,
Blank[NotebookObject]],Pattern[CodeInspector`LinterUI`Private`cell,Blank[CellObject]]],
StringJoin[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`notebook],
With[{Set[CodeInspector`LinterUI`Private`cellID,First[CodeInspector`LinterUI`Private`cell]]},
If[StringQ[CodeInspector`LinterUI`Private`cellID],StringReplace[CodeInspector`LinterUI`Private`cellID,
"-" -> "$"],ToString[CodeInspector`LinterUI`Private`cellID]]],"$$"]],Null,SetDelayed[
CodeInspector`LinterUI`Private`varNameString[Pattern[CodeInspector`LinterUI`Private`notebook,
Blank[NotebookObject]],Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]],
StringJoin[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`notebook],
CodeInspector`LinterUI`Private`name]],Null,SetDelayed[CodeInspector`LinterUI`Private`varNameString[
Pattern[CodeInspector`LinterUI`Private`cell,Blank[CellObject]],Pattern[CodeInspector`LinterUI`Private`name,
Blank[String]]],StringJoin[CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`cell],
CodeInspector`LinterUI`Private`name]],Null,SetDelayed[CodeInspector`LinterUI`Private`varNameString[
Pattern[CodeInspector`LinterUI`Private`notebook,Blank[NotebookObject]],Pattern[CodeInspector`LinterUI`Private`cell,
Blank[CellObject]],Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]],StringJoin[
CodeInspector`LinterUI`Private`varNameString[CodeInspector`LinterUI`Private`notebook,
CodeInspector`LinterUI`Private`cell],CodeInspector`LinterUI`Private`name]],Null,SetDelayed[
CodeInspector`LinterUI`Private`varNameString[Pattern[CodeInspector`LinterUI`Private`nameArguments,
BlankSequence[]],Pattern[CodeInspector`LinterUI`Private`lint,Blank[CodeInspector`InspectionObject]],
Pattern[CodeInspector`LinterUI`Private`name,Blank[String]]],StringJoin[CodeInspector`LinterUI`Private`varNameString[
CodeInspector`LinterUI`Private`nameArguments],Apply[Sequence,Riffle[Map[Function[
StringDelete[ToString[Slot[1]],Alternatives["[","]","{","}",","," "]]],CodeInspector`LinterUI`Private`extractFirstList[
Last[CodeInspector`LinterUI`Private`lint][CodeParser`Source]]],"$"]],"$$",CodeInspector`LinterUI`Private`name]],SetDelayed[
CodeInspector`LinterUI`Private`extractFirstList[Pattern[CodeInspector`LinterUI`Private`expr,
Blank[]]],FirstCase[CodeInspector`LinterUI`Private`expr,Blank[List],{},{0,Infinity}]],Set[
CodeInspector`LinterUI`Private`styleData,Association["SectionHeader" -> Function[
Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"UIDark"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 13]],"RaftLabel" -> Function[
Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"RaftLabel"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 13]],
"RaftMenuItem" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"RaftMenuItem"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 13]],
"RaftMenuSectionHeading" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"RaftMenuSectionHeader"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 13]],
"Button" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"ButtonText"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 14]],
"ApplyButton" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"ApplyButtonText"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 12]],
"FooterText" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"UIDark"],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 12]],"CellBracketButton" -> Function[
Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`colorData[
"CellBracketButtonText"],FontFamily -> "Source Sans Pro",FontWeight -> "SemiBold",
FontSize -> 10]],"FixedWidth" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> Automatic,
FontFamily -> "Source Code Pro",FontWeight -> "SemiBold",FontSize -> 12]],"TogglerIndicator" -> Function[
Style[Slot[1],SlotSequence[2],FontFamily -> "Source Code Pro",FontWeight -> "SemiBold",
FontSize -> 12]],"TogglerTagText" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.2`],GrayLevel[0.96221`]],FontFamily -> "Source Sans Pro",FontWeight -> Plain,
FontSize -> 12]],"TogglerPaletteHeadings" -> Function[Style[Slot[1],SlotSequence[
2],FontColor -> CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[0.4`],
GrayLevel[0.86066`]],FontFamily -> "Source Sans Pro",FontWeight -> Plain,FontSize -> 13]],
"TogglerPaletteSectionHeadings" -> Function[Style[Slot[1],SlotSequence[2],FontColor -> CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.5`],GrayLevel[0.79182`]],FontFamily -> "Source Sans Pro",FontWeight -> "SemiBold",
FontSize -> 12]],"TogglerPaletteSectionHeadingsAlt" -> Function[Style[Slot[1],SlotSequence[
2],FontColor -> CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[0.45`],
GrayLevel[0.82773`]],FontFamily -> "Source Sans Pro",FontWeight -> "SemiBold",FontSize -> 12]]]],SetDelayed[
CodeInspector`LinterUI`Private`colorData,Association[RuleDelayed["UIBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.97`],GrayLevel[0.23251`]]],RuleDelayed["UIBackTransparent",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.97`,0.8`],GrayLevel[0.23251`,0.8`]]],RuleDelayed["UIEdge",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.85`],GrayLevel[0.43665`]]],RuleDelayed["CloseButton",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.6`],GrayLevel[0.`]]],RuleDelayed["CodeBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.99`,1,1],RGBColor[0.25888`,0.25888`,0.25888`]]],RuleDelayed["UIDark",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.4`],GrayLevel[0.86066`]]],RuleDelayed["WarningText",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.89`,0.14`,0.05`],RGBColor[1,0.44722`,0.36822`]]],RuleDelayed["PopupEdge",
CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[0.75`],GrayLevel[0.56142`]]],
RuleDelayed["PopupBack",CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[
0.97`],GrayLevel[0.23251`]]],RuleDelayed["Delimiter",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.85`],GrayLevel[0.43665`]]],RuleDelayed["CellBracketButtonText",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.25`],GrayLevel[0.94437`]]],RuleDelayed["CellBracketButtonBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.95`],GrayLevel[0.18669`]]],RuleDelayed["CellBracketButtonHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.98`],GrayLevel[0.21418`]]],RuleDelayed["CellBracketButtonEdge",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.9`],GrayLevel[0.40341`]]],RuleDelayed["ButtonBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[1],GrayLevel[0.26011`]]],RuleDelayed["ButtonBackHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[1],GrayLevel[0.26011`]]],RuleDelayed["ButtonBackMouseDown",CodeInspector`LinterUI`Private`lightDarkSwitched[
Hue[0.55`,0.33`,1],Hue[0.56534`,0.47635`,0.17909`]]],RuleDelayed["ButtonBackInactive",
CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[1],GrayLevel[0.26011`]]],
RuleDelayed["ButtonEdge",CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[
0.8`],GrayLevel[0.50228`]]],RuleDelayed["ButtonEdgeHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
Hue[0.55`,0.82`,0.87`],Hue[0.55203`,0.72787`,0.93371`]]],RuleDelayed["ButtonEdgeInactive",
CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[0.85`],GrayLevel[0.43665`]]],
RuleDelayed["ButtonText",CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[
0.2`],GrayLevel[0.96221`]]],RuleDelayed["ButtonTextHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.2`],GrayLevel[0.96221`]]],RuleDelayed["ButtonTextInactive",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.7`],GrayLevel[0.61536`]]],RuleDelayed["ApplyButtonText",GrayLevel[1]],
RuleDelayed["ApplyButtonBack",RGBColor[0.24706`,0.66667`,0.30196`]],RuleDelayed["ApplyButtonBackHover",
RGBColor[0.26667`,0.72549`,0.32941`]],RuleDelayed["ApplyButtonEdge",RGBColor[0.26667`,
0.73333`,0.32941`]],RuleDelayed["HashButtonBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[1],GrayLevel[0.26011`]]],RuleDelayed["HashButtonBackHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
Hue[0.1`,0.26`,1],Hue[0.14513`,0.50835`,0.19535`]]],RuleDelayed["HashButtonEdge",
CodeInspector`LinterUI`Private`lightDarkSwitched[RGBColor[0.95294`,0.79`,0.37`],RGBColor[
0.56232`,0.49634`,0.24945`]]],RuleDelayed["RaftBack",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.96`,0.97`,0.97`],RGBColor[0.22082`,0.23413`,0.23418`]]],RuleDelayed["RaftMenuBack",
CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[1],GrayLevel[0.26011`]]],
RuleDelayed["RaftItemHighlight",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.96`,0.97`,0.97`],RGBColor[0.22082`,0.23413`,0.23418`]]],RuleDelayed["RaftBackHover",
CodeInspector`LinterUI`Private`lightDarkSwitched[RGBColor[0.99`,1,1],RGBColor[0.25888`,
0.25888`,0.25888`]]],RuleDelayed["RaftBackOpen",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.94`,0.95`,0.96`],RGBColor[0.20019`,0.21403`,0.23897`]]],RuleDelayed["RaftFrame",
CodeInspector`LinterUI`Private`lightDarkSwitched[RGBColor[0.75686`,0.82745`,0.88235`],
RGBColor[0.42037`,0.4924`,0.56009`]]],RuleDelayed["RaftLabel",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.2`],GrayLevel[0.96221`]]],RuleDelayed["RaftMenuItem",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.2`],GrayLevel[0.96221`]]],RuleDelayed["Tag",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.3`],GrayLevel[0.91765`]]],RuleDelayed["RaftMenuSectionHeader",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.4`],GrayLevel[0.86066`]]],RuleDelayed["RaftDelimiter",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.9`],GrayLevel[0.36222`]]],RuleDelayed["CodeHighlight",CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[1,0.67`,0.73`]]],RuleDelayed["TogglerEdge",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.975`],GrayLevel[0.22123`]]],RuleDelayed["TogglerEdgeHover",CodeInspector`LinterUI`Private`lightDarkSwitched[
Hue[0.55`,0.82`,0.87`],Hue[0.55203`,0.72787`,0.93371`]]],RuleDelayed["TogglerBack",
CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[0.975`],GrayLevel[0.23711`]]],
RuleDelayed["TogglerBackHover",CodeInspector`LinterUI`Private`lightDarkSwitched[GrayLevel[
1],GrayLevel[0.26011`]]],RuleDelayed["TogglerPodEdge",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.9`],GrayLevel[0.36222`]]],RuleDelayed["TogglerDelim",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.8`],GrayLevel[0.50228`]]],RuleDelayed["TogglerText",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.2`],GrayLevel[0.96221`]]],RuleDelayed["TogglerCross",CodeInspector`LinterUI`Private`lightDarkSwitched[
GrayLevel[0.8`],GrayLevel[0.50228`]]],3 -> RGBColor[0.94`,0.64`,0],"Formatting" -> RGBColor[
0.94`,0.64`,0],"Remark" -> RGBColor[0.94`,0.64`,0],"ImplicitTimes" -> RGBColor[0.94`,
0.64`,0],"Scoping" -> RGBColor[0.94`,0.64`,0],"3Subtle" -> CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[0.94`,0.64`,0,0.2`],RGBColor[0.94`,0.64`,0,0.6`]],2 -> RGBColor[1,0.45`,
0],"Warning" -> RGBColor[1,0.45`,0],"2Subtle" -> CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[1,0.45`,0,0.2`],RGBColor[1,0.45`,0,0.6`]],1 -> RGBColor[0.82745`,0.00392`,
0.00392`],"Error" -> RGBColor[0.82745`,0.00392`,0.00392`],"Fatal" -> RGBColor[0.82745`,
0.00392`,0.00392`],"1Subtle" -> CodeInspector`LinterUI`Private`lightDarkSwitched[
RGBColor[1,0.5`,0.5`,0.2`],RGBColor[0.82745`,0.00392`,0.00392`,0.6`]]]],SetDelayed[
CodeInspector`LinterUI`Private`lightDarkSwitched[Pattern[CodeInspector`LinterUI`Private`args,
BlankSequence[]]],Condition[LightDarkSwitched[CodeInspector`LinterUI`Private`args],
BoxForm`sufficientVersionQ[14.3`]]],Null,SetDelayed[CodeInspector`LinterUI`Private`lightDarkSwitched[
Pattern[CodeInspector`LinterUI`Private`light,Blank[]],BlankNullSequence[]],CodeInspector`LinterUI`Private`light]},
Set[$CellContext`notebook$$,EvaluationNotebook[]]]],RuleDelayed[UnsavedVariables,
{$CellContext`notebook$$}]]],CellFrame -> {{0,0},{1,1}},CellFrameMargins -> {{0,0},{0,0}},
CellFrameColor -> Dynamic[FEPrivate`If[FEPrivate`SameQ[FrontEnd`AbsoluteCurrentValue[
FrontEnd`EvaluationNotebook[],"LightDark"],"Dark"],GrayLevel[0.43665`],GrayLevel[
0.85`]]],Background -> Dynamic[FEPrivate`If[FEPrivate`SameQ[FrontEnd`AbsoluteCurrentValue[
FrontEnd`EvaluationNotebook[],"LightDark"],"Dark"],GrayLevel[0.23251`],GrayLevel[
0.97`]]],CellTags -> "CodeAnalysisDockedCell",ExpressionUUID -> "609e149e-8bea-be47-83c4-561ce835647d"]},
Magnification -> Times[1.`,Inherited],ExpressionUUID -> "2650f3d1-f402-1f46-8219-9e8377db8021"]
